The First Data Release of CNIa0.02 -- A Complete Nearby (Redshift <0.02) Sample of Type Ia Supernova Light Curves

The CNIa0.02 project aims to collect a complete, nearby sample of Type Ia supernovae (SNe Ia) light curves, and the SNe are volume-limited with host-galaxy redshifts z_host < 0.02. The main scientific goal is to infer the distributions of key properties (e.g., the luminosity function) of local SNe Ia in a complete and unbiased fashion in order to study SN explosion physics. We spectroscopically classify any SN candidate detected by the All-Sky Automated Survey for Supernovae (ASAS-SN) that reaches peak brightness < 16.5 mag. Since ASAS-SN scans the full sky and does not target specific galaxies, our target selection is effectively unbiased by host-galaxy properties. We perform multi-band photometric observations starting from the time of discovery. In the first data release (DR1), we present the optical light curves obtained for 247 SNe from our project (including 148 SNe in the complete sample), and we derive parameters such as the peak fluxes, dm15 and s_BV.

==> anc/table1.txt <==
Table 1: General Properties of SNe Ia in CNIa0.02 DR1
================================================================================
--------------------------------------------------------------------------------
   Bytes Format Units    Label      Explanations
--------------------------------------------------------------------------------
   1- 29 A29    ---      Name       Survey Name 
  31- 37 A7     ---      IAU        IAU identifier
  39- 40 I2     h        RAh        Hour of Right Ascension (J2000) 
  42- 43 I2     min      RAm        Minute of Right Ascension (J2000) 
  45- 50 F6.3   s        RAs        Second of Right Ascension (J2000) 
      52 A1     ---      DE-        Sign of the Declination (J2000)
  53- 54 I2     deg      DEd        Degree of Declination (J2000) 
  56- 57 I2     arcmin   DEm        Arcminute of Declination (J2000) 
  59- 64 F6.3   arcsec   DEs        Arcsecond of Declination (J2000) 
  66- 69 I4     yr       Dis.Y      Year of the discovery
  71- 72 I2     month    Dis.M      Month of the discovery
  74- 75 I2     d        Dis.D      Day of the discovery
  77-101 A25    ---      Host       Host galaxy identifier
 103-110 A8     ---      zhost      Host galaxy redshift (1)
 112-115 A4     ---    f_Vpeak      Limit flag on Vpeak
 116-120 F5.2   mag      Vpeak      ? V band magnitude at peak (2)
 122-125 F4.2   mag    e_Vpeak      ? Uncertainty in Vpeak (2)
     127 A1     ---      ASAS-SN?   Detected by the ASAS-SN survey?
     129 A1     ---      Complete?  SN belongs to our complete sample?
--------------------------------------------------------------------------------
Note (1): Heliocentric spectroscopic redshifts taken from the 
          NASA/IPAC Extragalactic Database (NED) or from new spectroscopic 
          measurements in Table 2. If the host-galaxy spectroscopic redshift 
          is not available, then the SN spectroscopic redshift is displayed 
          here instead and indicated with asterisk. ASASSN-18nt (2018ctv) was 
          discovered in the galaxy cluster Abell 0194 Chen et al. (2018) 
          [2018ATel11762....1C], which was found to be not associated with any 
          obvious galaxy in the cluster but located in the intra-cluster light 
          appearing to bridge between the galaxy pair NGC545+547 and NGC541 
          Moral-Pombo et al. (2018) [2018ATel12313....1M]. Here we adopt the 
          redshift of the galaxy cluster for ASASSN-18nt Struble & Rood (1999)
          [1999ApJS..125...35S]. 
Note (2): Peak magnitudes in V band obtained from template fitting with 
          max_model i in SNooPy. For targets without successful template 
          fitting results, if they are detected in ASAS-SN data and with 
          redshift z<0.02, the upper limits for the peak magnitudes derived 
          from available data are reported here. Dong et al. (2018)
          [2018MNRAS.479L..70D] estimated V_max_ ~  15.7 mag for 2016brx by 
          matching its data to the light curves of SN 1991bg. 
--------------------------------------------------------------------------------
ASASSN-15aj                           10 52 53.261 -32 55 34.86  2015 01 08 NGC 3449                  0.010921     14.77 0.02 Y N 
ASASSN-15ak                           00 12 01.546 +26 23 37.284 2015 01 09 UGC 00110                 0.015034     14.70 0.01 Y N 
ASASSN-15db                           15 46 58.69  +17 53 02.22  2015 02 15 NGC 5996                  0.010998     14.55 0.03 Y N 
ASASSN-15eb                           08 06 07.399 -22 33 48.852 2015 02 26 ESO 561- G 012            0.016481     15.82 0.05 Y N 
PSN J07361576-6930230         2015F   07 36 15.76  -69 30 23.0   2015 03 09 NGC2442                   0.00489      13.31 0.02 Y N 
PSN J15053007+0138024         2015bp  15 05 30.09  +01 38 02.2   2015 03 16 NGC 5839                  0.004069     13.90 0.01 Y N 
ASASSN-15ga                           12 59 27.293 +14 10 15.78  2015 03 30 NGC 4866                  0.006631     15.08 0.03 Y N 
ASASSN-15go                           06 11 30.401 -16 29 04.596 2015 04 06 WISEA J061130.50-162908.3 0.018923     16.04 0.09 Y N 
ASASSN-15hf                           10 29 30.835 -35 15 34.812 2015 04 17 ESO 375- G 04             0.006178     14.27 0.02 Y N 
ASASSN-15hx                           13 43 16.69  -31 33 21.5   2015 04 26 uncataloged               0.00812      13.37 0.01 Y N 
ASASSN-15jo                           14 06 44.73  -34 27 18.0   2015 05 20 6dF J1406512-342931       0.015584     15.30 0.02 Y N 
ASASSN-15kg                           08 40 12.11  -04 35 29.0   2015 05 27 6dF J0840116-043537       0.014257     15.16 0.05 Y N 
ASASSN-15kp                           12 58 41.7   -32 07 28.7   2015 06 07 AM 1255-315               0.017402     15.48 0.01 Y N 
ASASSN-15kx                           22 16 11.810 +37 28 26.112 2015 06 10 MCG +06-49-001            0.018019     16.14 0.06 Y N 
ASASSN-15lp                           01 49 10.32  +05 38 23.316 2015 06 20 MRK 0576                  0.017686     15.01 0.14 Y N 
PSN J11492548-0507138                 11 49 25.48  -05 07 13.8   2015 06 29 NGC 3915                  0.005573     13.26 0.01 Y N 
ASASSN-15mc                           02 48 59.570 +03 10 10.488 2015 07 05 UGC 02295                 0.013916     15.10 0.02 Y N 
PSN J02062253-5201267         2015aw  02 06 22.53  -52 01 26.69  2015 07 12 ESO 197- G 024            0.01962      15.57 0.04 Y N 
ASASSN-15ml                           20 03 01.670 -21 54 48.24  2015 07 12 2MASX J20030163-2154516   0.018623     16.83 0.17 Y N 
ASASSN-15od                           02 23 13.210 -04 31 02.064 2015 08 10 MCG -01-07-004            0.017989     15.45 0.03 Y N 
ASASSN-15oh                           22 30 41.976 +39 17 35.232 2015 08 14 MCG +06-49-027            0.016835     16.15 0.06 Y N 
ASASSN-15ol                           01 54 06.041 -56 41 42.504 2015 08 15 NGC 0745 NED01            0.019777     15.77 0.05 Y N 
ASASSN-15pl                           02 30 23.24  -20 41 00.0   2015 09 11 ESO 545- G 025            0.016165     15.17 0.04 Y N 
ASASSN-15pz                           03 08 48.45  -35 13 51.0   2015 09 27 ESO 357- G 005            0.014903     14.25 0.01 Y N 
ASASSN-15qc                           00 39 17.94  +03 57 00.612 2015 10 01 UGC 00402                 0.017649     15.56 0.01 Y Y 
PSN J01505356-3600308         2015ao   1 50 53.56  -36 00 30.8   2015 10 06 ESO 354- G 003            0.019133     16.90 0.02 Y N 
MASTER OT J103747.94-270507.2 2015dc  10 37 47.94  -27 05 07.2   2015 10 20 IC 2597                   0.007562     15.30 0.24 N N 
ASASSN-15rq                           00 08 03.09  -36 33 51.7   2015 10 21 MRSS 349-038278           0.02307      15.47 0.01 Y N 
ASASSN-15rw                            2 15 58.45  +12 14 13.812 2015 10 24 WISEA J021558.50+121414.4 0.01884      15.54 0.03 Y Y 
PSN J21312375+4336312                 21 31 23.75  +43 36 31.2   2015 11 07 WISEA J213123.03+433618.0 0.018413     16.80 0.08 Y N 
ASASSN-15so                           11 14 11.213 +48 19 07.572 2015 11 08 NGC 3583                  0.007125     13.86 0.02 Y Y 
PSN J01072038+3223598         2015ar  01 07 20.31  +32 23 59.0   2015 11 11 NGC 0383                  0.017442     15.26 0.01 Y Y 
PSN J21505094-7020289                 21 50 50.94  -70 20 28.9   2015 11 27 NGC 7123                  0.012335     15.14 0.01 Y Y 
ASASSN-15ti                            3 05 08.06  +37 53 59.82  2015 12 01 WISEA J030510.59+375359.9 0.01732      16.07 0.02 Y Y 
PSN J11234588-0106212         2015bd  11 23 45.88  -01 06 21.2   2015 12 07 NGC 3662                  0.018606     15.19 0.02 Y Y 
ASASSN-15uh                           09 30 13.78  +69 07 02.5   2015 12 18 KUG 0925+693              0.01489      15.30 0.03 Y Y 
ASASSN-15us                           22 09 09.55  -47 08 00.8   2015 12 29 NGC 7213                  0.005839 {<=}14.00      Y N 
ASASSN-15ut                            0 21 21.09  -48 38 30.336 2015 12 30 NGC 0088                  0.011471     16.37 0.04 Y N 
ASASSN-16aa                   2016A   08 09 14.48  +00 16 51.2   2016 01 02 UGC 04251                 0.017373     16.83 0.04 Y N 
ASASSN-16ad                   2016F   01 39 32.06  +33 49 36.0   2016 01 09 KUG 0136+335              0.016138     15.26 0.03 Y Y 
ATLAS16aab                    2016adp 03 21 42.43  +42 05 49.4   2016 01 21 2MASX J03214217+4205549   0.018466     17.03 0.08 Y N 
                              2016W   02 30 39.67  +42 14 09.2   2016 01 25 NGC 0946                  0.019253     16.01 0.03 Y Y 
ASASSN-16ax                   2016ag  01 31 23.16  +60 19 15.2   2016 01 26 WISEA J013123.32+601912.5 0.01461  {<=}15.96      Y Y 
                              2016adi 13 47 43.24  -30 55 55.57  2016 02 03 NGC 5292                  0.014897     15.35 0.05 Y Y 
ASASSN-16bn                   2016adn 03 10 34.54  +04 16 10.8   2016 02 09 LEDA 3092121              0.023166     16.12 0.05 Y N 
ASASSN-16ci                   2016arc 03 19 21.27  +41 29 24.8   2016 02 26 NGC 1272                  0.012725 {<=} 6.38      Y Y 
ASASSN-16cs                   2016asf 06 50 36.72  +31 06 45.3   2016 03 06 KUG 0647+311              0.018019     15.72 0.02 Y Y 
ASASSN-16cu                   2016aue 18 35 56.53  -63 22 25.6   2016 03 06 IC 4723                   0.011128     14.80 0.13 Y Y 
                              2016bfu 05 51 15.52  -38 19 03.2   2016 03 23 IC 2150                   0.010404     15.60 0.01 Y Y 
ASASSN-16dn                   2016blc 10 48 49.34  -20 15 50.3   2016 03 30 WISEA J104848.74-201547.4 0.01285      14.74 0.01 Y Y 
iPTF16abc                     2016bln 13 34 45.49  +13 51 14.7   2016 04 11 NGC 5221                  0.023279     16.01 0.04 Y N 
                              2016brx 22 50 34.03  -01 32 32.5   2016 04 19 NGC 7391                  0.010167 {<=}16.80      Y Y 
                              2016bry 20 43 22.40  +80 09 14.6   2016 04 19 UGC 11635                 0.016024     15.77 0.02 Y Y 
ASASSN-16eq                   2016bsa 22 04 35.56  +42 19 32.6   2016 04 22 UGC 11898                 0.01431      15.99 0.06 Y Y 
Gaia16alq                     2016dxv 18 12 29.36  +31 16 49.32  2016 04 26 uncataloged               0.02431      16.17 0.03 Y N 
ASASSN-16es                   2016cbx 11 50 54.53  +02 18 21.5   2016 04 27 WISEA J115054.33+021827.0 0.0285       16.54 0.03 Y N 
iPTF16auf                     2016ccz 14 31 09.26  +27 14 09.8   2016 05 13 MRK 0685                  0.01489      15.43 0.02 Y Y 
ASASSN-16fd                   2016cdb 22 21 29.39  -22 15 46.6   2016 05 15 2dFGRS S006Z125           0.023906                Y N 
ASASSN-16fj                   2016cmn 18 30 02.41  +39 57 55.8   2016 05 20 IC 1289                   0.018313     16.02 0.05 Y Y 
KAIT-16X                      2016coj 12 08 06.80  +65 10 38.2   2016 05 28 NGC 4125                  0.004483     13.01 0.01 Y Y 
ASASSN-16fv                   2016cqz 18 28 10.44  -71 41 38.8   2016 06 06 IC 4705                   0.011972     14.91 0.03 Y Y 
ATLAS16bdg                    2016cvn 12 49 41.36  -11 05 33.5   2016 06 21 NGC 4708                  0.013896     16.38 0.09 Y Y 
ASASSN-16gp                   2016cyl 13 16 42.77  -55 17 59.9   2016 06 27 WKK 2066                  0.01646      16.53 0.16 Y N 
                              2016dag 08 19 07.45  -78 41 54.00  2016 07 09 ESO 018- G 002            0.01928                 N N 
ASASSN-16hh                   2016daj 02 04 37.50  +21 35 08.45  2016 07 17 MCG +03-06-031            0.03026      16.52 0.02 Y N 
ASASSN-16hp                   2016eiy 13 34 38.64  -23 40 53.15  2016 07 26 ESO 509-IG 064            0.008663     14.23 0.02 Y Y 
                              2016ekg 22 00 03.67  -30 11 02.86  2016 07 27 ESO 466- G 032            0.0171       15.07 0.01 Y Y 
ASASSN-16hw                   2016ekt 21 53 27.88  -34 24 20.95  2016 07 29 WISEA J215327.93-342421.2 0.01431      14.71 0.01 Y Y 
                              2016eqa 03 20 31.42  +41 30 40.90  2016 08 05 WISEA J032030.90+413032.3 0.014957                N N 
ASASSN-16ip                   2016euj 02 27 21.70  -23 55 45.30  2016 08 09 ESO 479- G 007            0.017008     15.36 0.01 Y Y 
ATLAS16cpu                    2016ffh 15 11 49.48  +46 15 03.22  2016 08 20 CGCG 249-011              0.018204 {<=}16.16      Y Y 
ASASSN-16jc                   2016fej 20 40 39.93  -54 18 38.77  2016 08 22 NGC 6942                  0.010914     13.91 0.01 Y Y 
ASASSN-16jf                   2016fff 22 36 59.21  -25 13 55.08  2016 08 23 UGCA 430                  0.011441     14.93 0.01 Y Y 
                              2016fnr 16 37 38.80  +72 22 24.60  2016 08 29 UGC 10502                 0.014367     15.03 0.04 Y Y 
ASASSN-16jq                   2016fob 08 05 09.20  -22 35 59.39  2016 08 30 CGMW 2-2125               0.0187       16.10 0.02 Y Y 
                              2016gfk 01 14 06.47  -32 39 25.80  2016 09 11 IC 1657                   0.011952     16.78 0.02 Y N 
                              2016gfr 18 19 35.57  +23 47 09.20  2016 09 12 WISEA J181935.67+234714.0 0.01671      15.28 0.03 Y Y 
OGLE16dha                     2016hsc 06 32 25.13  -71 34 05.05  2016 09 19 LEDA 179577               0.0145       15.06 0.02 Y Y 
ATLAS16cxr                    2016gou 18 08 06.50  +25 24 31.3   2016 09 22 WISEA J180806.45+252431.8 0.0155       15.84 0.05 Y Y 
ASASSN-16kz                   2016gsb 06 04 28.21  -20 20 24.60  2016 09 29 ESO 555- G 029            0.00965      14.42 0.01 Y Y 
ASASSN-16la                   2016gsn 02 29 17.48  +18 05 16.33  2016 09 29 WISEA J022917.19+180516.3 0.01505      15.09 0.01 Y Y 
ASASSN-16lc                   2016gtr 19 29 00.48  -51 58 15.57  2016 09 30 WISEA J192901.71-515812.6 0.02033      15.59 0.01 Y N 
Gaia16bkz                     2016gwl 09 23 28.02  -23 10 10.74  2016 10 02 NGC 2865                  0.008763     14.23 0.02 Y Y 
                              2016gxp 00 14 34.58  +48 15 08.03  2016 10 05 NGC 0051                  0.017849     14.85 0.01 Y N 
ASASSN-16lx                   2016hht 10 24 05.32  +16 44 28.25  2016 10 19 IC 0607                   0.018596     15.59 0.04 Y Y 
MASTER OT J033333.26-623314.7 2016iil 03 33 33.26  -62 33 14.70  2016 10 19 WISEA J033334.19-623303.4 0.0289       16.62 0.05 Y N 
ASASSN-16mc                   2016hmo 19 58 41.31  -52 21 22.45  2016 10 21 ESO 233-IG 014            0.018913     16.85 0.03 Y N 
ATLAS16dod                    2016hli 03 43 38.45  +46 09 32.77  2016 10 25 MCG +08-07-008            0.016752     16.78 0.01 Y N 
ATLAS16dpc                    2016hnk 02 13 16.63  -07 39 40.80  2016 10 27 KUG 0210-078              0.016011     17.55 0.03 N N 
ATLAS16dqf                    2016hpw 21 09 07.88  -18 06 14.21  2016 10 30 WISEA J210907.40-180607.8 0.02102      15.96 0.01 Y N 
ATLAS16dtf                    2016hvl 06 44 02.16  +12 23 47.84  2016 11 04 UGC 03524                 0.013092     15.45 0.02 Y Y 
ASASSN-16mv                   2016huh 08 57 05.24  -20 02 05.81  2016 11 04 ESO 563- G 035            0.018556     16.82 0.01 Y N 
PSN J110533.80+194118.7               11 05 33.80  +19 41 18.70  2016 11 15 LEDA 1602017              0.031599                N N 
PS16fdp                       2016igr 01 03 26.69  -04 52 39.43  2016 11 23 MCG -01-03-082            0.017732     15.30 0.02 Y Y 
ASASSN-16no                   2016ins 08 07 27.42  +25 07 44.94  2016 11 26 IC 0493                   0.020708     16.58 0.02 Y N 
ATLAS16dyo                    2016ipf 08 07 13.15   05 40 59.69  2016 11 28 CGCG 031-049              0.021^*^     16.70 0.02 Y N 
Gaia16caa                     2016itd 14 18 47.74  +24 56 27.02  2016 12 02 UGC 09165                 0.017542     15.42 0.08 Y Y 
ASASSN-16oq                   2016ito 12 31 09.00  -35 55 49.76  2016 12 08 6dF J1231098-355547       0.01992      15.64 0.02 Y Y 
Gaia16cbd                     2016iuh 12 19 31.44  +49 49 04.26  2016 12 09 UGC 07367                 0.013696     15.40 0.04 Y Y 
ATLAS16eay                    2016jae 09 42 34.51  +10 59 35.38  2016 12 22 uncataloged               0.021^*^     16.79 0.01 Y N 
ASASSN-16pd                   2016jab 07 05 26.33  -76 00 34.48  2016 12 23 uncataloged               0.0216       15.95 0.01 Y N 
PS17hj                        2017jd  23 34 36.47  -04 32 04.32  2017 01 09 IC 5334                   0.007368                N N 
ATLAS17abh                    2017ae  02 05 50.62   18 22 30.23  2017 01 10 uncataloged               0.0275       16.41 0.05 Y N 
ATLAS17air                    2017jl  00 57 31.90  +30 11 06.83  2017 01 16 WISEA J005731.53+301109.4 0.016331     14.94 0.01 Y Y 
iPTF17lf                      2017lf  03 12 33.60  +39 19 15.30  2017 01 22 NGC 1233                  0.01464                 N N 
ASASSN-17bu                   2017yv  10 23 40.49  -35 49 31.21  2017 01 31 ESO 375- G 018            0.015584     15.59 0.02 Y Y 
ATLAS17ayw                    2017atv 03 23 59.47  +37 45 30.65  2017 02 14 UGC 02710                 0.018479     16.59 0.03 Y N 
ASASSN-17cm                   2017aut 05 47 42.41  -79 12 51.44  2017 02 14 WISEA J054743.06-791252.1 0.017233     17.10 0.05 Y N 
ASASSN-17co                   2017awk 18 09 20.745 +18 17 54.15  2017 02 16 UGC 11128                 0.018056     15.74 0.01 Y Y 
ASASSN-17cs                   2017azw 04 22 50.06  -82 04 11.02  2017 02 21 ESO 015- G 010            0.01616      14.98 0.01 Y Y 
ASASSN-17cz                   2017bkc 17 50 30.11  -01 48 07.52  2017 02 23 LEDA 166870               0.017382     16.62 0.02 Y N 
ASASSN-17dj                   2017cav 18 06 43.92   06 50 19.64  2017 03 06 uncataloged               0.02096      16.31 0.01 Y N 
                              2017bzc 23 16 14.69  -42 34 10.90  2017 03 07 NGC 7552                  0.005365     12.29 0.01 Y Y 
PS17bwe                       2017cbr 11 58 46.78  +15 43 08.87  2017 03 08 CGCG 098-015              0.017271     15.75 0.01 Y Y 
DLT17u                        2017cbv 14 32 34.42  -44 08 02.74  2017 03 10 NGC 5643                  0.00399      11.70 0.01 Y Y 
kait-17I                      2017cfd 08 40 49.10  +73 29 15.10  2017 03 16 IC 0511                   0.012085     14.78 0.01 Y Y 
ATLAS17dcl                    2017cjt 03 42 50.76  -01 52 28.98  2017 03 20 GALEX 2692072904051396069 0.009376                N N 
ATLAS17dfo                    2017ckq 10 44 25.39  -32 12 32.83  2017 03 23 ESO 437- G 056            0.009893     14.33 0.01 Y Y 
ASASSN-17ea                   2017cjr 12 42 50.77  -30 24 43.65  2017 03 24 ESO 442- G 015            0.01444      15.06 0.01 Y Y 
ASASSN-17em                   2017cts 17 03 11.76  +61 27 26.06  2017 04 02 CGCG 299-048 NED01        0.01976      15.72 0.01 Y Y 
MASTER OT J141551.21-480802.6 2017kdz 14 15 51.21  -48 08 02.60  2017 04 09 NGC 5516                  0.013753     16.49 0.06 Y Y 
ASASSN-17er                   2017cze 11 09 46.82  -13 22 50.66  2017 04 11 NGC 3546                  0.01486      15.77 0.02 Y Y 
DLT17ar                       2017cyy 09 36 36.30  -63 56 54.68  2017 04 12 ESO 091- G 015            0.009777     14.74 0.01 Y Y 
ASASSN-17ez                   2017daf 14 34 52.70  +40 44 52.87  2017 04 15 UGC 09386                 0.019001     15.79 0.02 Y Y 
Gaia17bat                     2017dei 20 49 48.85  -25 42 02.56  2017 04 17 ESO 529- G 005            0.019804     16.38 0.02 Y Y 
ASASSN-17fk                   2017dhr 05 46 47.27  -16 47 00.30  2017 04 20 NGC 2076                  0.007145     16.20 0.03 Y Y 
Gaia17bci                     2017dit 15 27 58.92  +42 50 48.70  2017 04 24 WISEA J152759.46+425058.9 0.01859      15.85 0.02 Y Y 
ASASSN-17fr                   2017dps 13 36 40.04  -33 58 01.29  2017 05 01 IC 4296                   0.012465     14.77 0.01 Y Y 
DLT17aw                       2017drh 17 32 26.05  +07 03 47.52  2017 05 03 NGC 6384                  0.005554     15.71 0.02 Y Y 
                              2017dzs 23 32 28.90  +23 56 11.20  2017 05 11 UGC 12655                 0.017269     15.33 0.18 N N 
ATLAS17fll                    2017eck 18 00 31.28   02 25 54.55  2017 05 11 uncataloged               0.0233       16.20 0.01 Y N 
ATLAS17fgh                    2017ebm 13 23 19.12  -19 37 17.47  2017 05 13 ESO 576- G 044            0.016732     17.42 0.10 N N 
PSN J122100.9-533150.1        2017edu 12 21 00.78  -53 31 49.76  2017 05 16 WKK 0919                  0.02^*^      16.87 0.18 Y N 
ASASSN-17gr                   2017egb 16 08 39.41  +12 00 40.21  2017 05 24 CGCG 079-058              0.016151     15.68 0.01 Y Y 
DLT17bk                       2017ejb 12 48 36.01  -41 19 33.53  2017 05 28 NGC 4696                  0.009867     15.37 0.01 Y Y 
ASASSN-17hb                   2017ejw 01 12 34.16  +00 17 29.41  2017 05 31 UGC 00757                 0.019117     15.53 0.01 Y Y 
ATLAS17glh                    2017ekr 23 02 32.19  +32 35 13.18  2017 06 01 UGC 12323                 0.019914     15.95 0.02 Y Y 
PS17dfh                       2017emq 10 00 18.57  +54 32 23.07  2017 06 03 UGC 05369                 0.005247     14.13 0.01 N N 
ASASSN-17hk                   2017enx 10 10 52.36  -66 38 50.63  2017 06 06 ESO 092- G 014            0.006398     13.82 0.02 Y Y 
ASASSN-17ho                   2017erv 19 18 47.01  -84 41 49.77  2017 06 13 AM 1904-844               0.017035     15.69 0.02 Y Y 
CSS170619:150915-112003       2017erp 15 09 14.81  -11 20 03.20  2017 06 13 NGC 5861                  0.006174     13.49 0.01 Y Y 
                              2017ezd 19 56 38.66  -38 36 27.80  2017 06 17 ESO 339- G 009            0.018076     15.73 0.02 Y Y 
ASASSN-17hz                   2017evn 11 47 23.27  +23 21 53.57  2017 06 20 SDSS J114723.29+232157.5  0.017159     15.34 0.02 Y Y 
ASASSN-17ie                   2017exo 18 31 41.79  +16 39 05.40  2017 06 24 IRAS 18294+1636           0.016288     16.25 0.01 Y Y 
ASASSN-17ip                   2017fbj 08 58 20.56  -65 21 49.75  2017 06 29 ESO 090- G 011            0.018422     15.92 0.03 Y Y 
ATLAS17iky                    2017ffv 13 57 21.74  -34 46 24.46  2017 07 10 ESO 384- G 018            0.01401      15.23 0.02 Y Y 
DLT17bx                       2017fgc 01 20 14.44  +03 24 09.96  2017 07 11 NGC 0474                  0.007722     13.57 0.01 Y Y 
ASASSN-17kf                   2017fvl 02 55 42.59  +75 09 13.72  2017 08 01 UGC 02358                 0.014343     15.99 0.04 Y Y 
Gaia17bzv                     2017fzy 05 21 58.87  +03 29 05.71  2017 08 05 IC 0413                   0.014453     15.89 0.01 Y Y 
Gaia17car                     2017gbb 05 53 04.81  -17 52 03.50  2017 08 09 IC 0438                   0.010422 {<=}16.37      Y N 
DLT17cd                       2017fzw 06 21 34.77  -27 12 53.51  2017 08 09 NGC 2217                  0.005400     13.78 0.01 Y Y 
ATLAS17jiv                    2017gah 22 02 42.43  -32 47 33.50  2017 08 10 NGC 7187                  0.008906     14.56 0.01 Y Y 
                              2017ghu 05 36 31.68  +16 38 32.60  2017 08 26 UGC 03329                 0.017522     16.99 0.05 Y N 
PSP17A                        2017gjn 02 43 48.41  +32 31 33.70  2017 08 29 NGC 1067                  0.01512      15.05 0.01 Y Y 
                              2017glq 02 08 27.95  +06 23 16.60  2017 09 03 IC 0208                   0.011755     14.25 0.01 Y Y 
PSP17B                        2017glx 19 43 40.29  +56 06 36.30  2017 09 03 NGC 6824                  0.011294     14.51 0.01 Y Y 
ASASSN-17lz                   2017grw 15 57 29.70  +15 52 21.94  2017 09 11 NGC 6018                  0.017405     15.46 0.01 Y Y 
ATLAS17lcr                    2017guu 04 23 22.34   25 24 40.78  2017 09 13 2MFGC 03562               0.021^*^     16.60 0.03 Y N 
Gaia17cin                     2017gxq 13 05 24.01  +56 19 27.05  2017 09 17 NGC 4964                  0.008406     14.05 0.04 Y Y 
ATLAS17lbl                    2017gup 03 29 34.25  +10 58 23.20  2017 09 17 WISEA J032934.19+105825.5 0.02316      16.86 0.07 Y N 
ASASSN-17mh                   2017guh 05 03 13.14  -22 49 59.16  2017 09 18 ESO 486- G 019            0.015427     15.12 0.02 Y Y 
ASASSN-17mz                   2017haf 23 56 21.92  +32 27 24.14  2017 09 30 KUG 2353+321              0.0161       15.34 0.01 Y Y 
ASASSN-17ng                   2017hgz 21 48 20.08  -34 57 10.62  2017 10 10 NGC 7130                  0.016151     15.13 0.01 Y Y 
ATLAS17mgh                    2017hjw 05 08 43.83  +70 28 32.52  2017 10 14 UGC 03245                 0.016161     15.90 0.01 Y Y 
ATLAS17mgt                    2017hjy 02 36 02.56   43 28 19.51  2017 10 14 WISEA J023602.13+432817.6 0.0177       15.40 0.01 Y Y 
PSP17E                        2017hle 01 07 33.06  +32 24 30.00  2017 10 18 NGC 0383                  0.017005     16.97 0.02 Y N 
ATLAS17msi                    2017hoq 05 19 20.29  -17 36 42.10  2017 10 21 WISEA J051920.10-173647.6 0.02341      15.93 0.01 Y N 
                              2017hou 04 09 02.16  -01 09 36.07  2017 10 24 UGC 02969                 0.016738     17.46 0.01 Y N 
                              2017hpa 04 39 50.75  +07 03 54.90  2017 10 25 UGC 03122                 0.015654     15.37 0.01 Y Y 
ASASSN-17pg                   2017igf 11 42 49.85  +77 22 12.94  2017 11 18 NGC 3901                  0.005624     14.59 0.01 Y Y 
ASASSN-17pk                   2017iji 12 12 26.87  +29 08 57.28  2017 11 20 NGC 4174                  0.013493     14.93 0.02 Y Y 
ASASSN-17qg                   2017isj 11 10 44.56  +04 50 51.11  2017 12 02 UGC 06216                 0.01933      15.63 0.01 Y Y 
ATLAS17nmh                    2017isq 13 13 12.18  -19 31 15.08  2017 12 04 NGC 5018                  0.009393     13.75 0.03 Y Y 
Gaia17dhq                     2017izu 13 58 26.26  -34 30 57.92  2017 12 14 IC 4352                   0.016915     14.84 0.05 Y Y 
ATLAS17nse                    2017iyb 06 08 56.81  -27 47 45.10  2017 12 16 ESO 425- G 010            0.010108     14.77 0.01 Y Y 
ASASSN-17qz                   2017iyw 08 13 30.63   71 25 45.12  2017 12 18 VII Zw 218                0.0174       15.60 0.01 Y Y 
Gaia18ali                     2017jav 07 02 55.50   62 46 21.00  2017 12 19 CGCG 285-013              0.01517      15.80 0.01 Y Y 
ASASSN-17ri                   2017jdx 00 47 56.19   22 22 26.26  2017 12 20 IC 1586                   0.019417     15.81 0.01 Y Y 
Gaia17dkm                     2017jfw 13 27 53.77  -29 37 06.74  2017 12 26 NGC 5153                  0.014413                N N 
                              2018bi  02 19 53.38  +29 02 02.30  2018 01 07 UGC 01792                 0.016635                N N 
ASASSN-18an                   2018gl  09 58 06.25  +10 21 33.84  2018 01 13 NGC 3070                  0.017906     16.14 0.00 Y Y 
                              2018gv  08 05 34.58  -11 26 16.87  2018 01 15 NGC 2525                  0.005274     12.89 0.01 Y Y 
SNhunt343                     2018kp  10 46 33.06  +13 44 31.00  2018 01 24 NGC 3367                  0.010142     16.05 0.01 Y Y 
                              2018pv  11 52 55.75  +36 59 10.30  2018 02 03 NGC 3941                  0.003102     12.65 0.02 Y Y 
PS18hq                        2018pc  09 28 55.17   49 14 17.30  2018 02 03 UGC 05049                 0.009083     15.05 0.01 Y Y 
ASASSN-18bt                   2018oh  09 06 39.54   19 20 17.77  2018 02 04 UGC 04780                 0.010981     14.31 0.01 Y Y 
ASASSN-18da                   2018vw  03 29 16.65  -23 58 43.11  2018 02 17 MRSS 481-014096           0.0220       15.42 0.01 Y N 
DLT18h                        2018xx  12 53 48.25  -39 41 49.09  2018 02 21 NGC 4767                  0.00999      14.43 0.02 Y Y 
DLT18i                        2018yu  05 22 32.36  -11 29 13.87  2018 03 01 NGC 1888                  0.008112     13.95 0.01 Y Y 
ASASSN-18en                   2018zz  14 03 39.06  -33 58 42.60  2018 03 03 NGC 5419                  0.013763     14.95 0.01 Y Y 
ASASSN-18gt                   2018apo 12 45 05.30  -44 00 23.10  2018 04 02 ESO 268- G 037            0.016254     15.27 0.03 Y Y 
DLT18q                        2018aoz 11 51 01.83  -28 44 38.63  2018 04 02 NGC 3923                  0.005801     12.87 0.01 Y Y 
ASASSN-18hb                   2018aqi 10 48 25.44  -25 09 35.82  2018 04 06 NGC 3393                  0.012509     15.53 0.02 Y Y 
                              2018ast 11 41 07.96  +24 49 10.60  2018 04 08 NGC 3812                  0.012012     16.33 0.06 Y Y 
ASASSN-18iu                   2018aye 17 57 40.36  +50 02 19.72  2018 04 21 SDSS J175740.70+500154.1  0.0223       15.72 0.01 Y N 
ATLAS18ofk                    2018big 17 25 39.14  +59 26 48.29  2018 05 10 UGC 10858                 0.01815      15.79 0.01 Y Y 
ASASSN-18kd                   2018brz 08 33 22.28  -76 37 39.86  2018 05 15 WISEA J083322.17-763736.1 0.0193       16.14 0.07 Y Y 
                              2018bta 16 57 58.75  -62 43 53.70  2018 05 17 ESO 101- G 020            0.019497     15.43 0.02 Y Y 
ATLAS18qpu                    2018cnj 22 05 37.34   44 50 15.74  2018 05 28 UGC 11906                 0.017529     17.16 0.05 Y N 
Gaia18blb                     2018chl 12 03 32.39  -43 39 17.32  2018 05 30 ESO 267- G 011            0.015347     17.06 0.09 Y N 
ATLAS18qtd                    2018cqj 09 40 21.46  -06 59 19.76  2018 06 13 IC 0550                   0.016455     16.16 0.05 Y Y 
ASASSN-18na                   2018cqw 18 17 32.21   19 26 40.49  2018 06 18 CGCG 113-034              0.009843     14.40 0.01 Y Y 
ASASSN-18nt                   2018ctv 01 25 52.03  -01 22 01.65  2018 06 21 ABELL 0194                0.018        16.67 0.02 Y N 
ATLAS18rng                    2018cuh 14 34 18.28  -37 28 44.74  2018 06 22 ESO 385- G 045            0.01411      15.03 0.01 Y Y 
ATLAS18rqk                    2018cuw 18 46 14.38   35 58 07.27  2018 06 24 WISEA J184614.46+355820.2 0.02682      16.55 0.06 Y N 
ASASSN-18od                   2018dda 22 08 14.15  -25 03 41.58  2018 07 04 ESO 532- G 021            0.018229     15.22 0.02 Y Y 
ZTF18abgmcmv                  2018eay 18 16 13.08   55 35 27.20  2018 07 15 IC 1286                   0.018523     16.67 0.01 Y N 
ATLAS18skj                    2018ebk 20 28 35.54   25 44 08.32  2018 07 16 MCG +04-48-002            0.0139       16.26 0.01 Y Y 
ATLAS18swa                    2018enc 15 19 28.63  -09 52 50.03  2018 08 02 uncataloged               0.02389      15.95 0.02 Y N 
Gaia18bzh                     2018eov 16 15 17.42  -61 07 53.54  2018 08 02 2MFGC 13057               0.016371     15.42 0.02 Y Y 
Gaia18bzv                     2018eqq 03 06 55.16   41 30 32.90  2018 08 03 UGC 02536                 0.015984     15.30 0.01 Y Y 
ZTF18abmxahs                  2018feb 17 10 11.16  +21 38 56.53  2018 08 16 CGCG 139-041              0.014757     15.21 0.00 Y Y 
ASASSN-18tb                   2018fhw 04 18 06.174 -63 36 56.59  2018 08 21 LEDA 330802               0.0170       16.36 0.01 Y Y 
PS18blk                       2018fop 01 15 18.11  -06 51 32.54  2018 08 21 uncataloged               0.02121      15.54 0.02 Y N 
ASASSN-18to                   2018fpm 22 24 21.83  -33 41 32.87  2018 08 31 NGC 7267                  0.011191     16.40 0.05 Y Y 
ASASSN-18ti                   2018fnq 20 12 30.00  -44 06 35.14  2018 08 31 WISEA J201229.79-440631.4 0.01906      15.68 0.02 Y Y 
ASASSN-18ud                   2018fuk 05 45 08.16  -79 23 47.52  2018 09 05 ESO 016- G 011            0.017582     15.71 0.01 Y Y 
ASASSN-18vm                   2018ghb 06 58 27.60  -28 45 49.18  2018 09 14 ESO 427- G 022            0.007595     14.44 0.02 Y Y 
ZTF18acarupz                  2018htw 22 08 49.702 +38 09 04.93  2018 10 09 uncataloged               0.0206       15.85 0.04 Y N 
Gaia18czg                     2018hib 02 56 21.27  -32 11 08.77  2018 10 10 ESO 417- G 006            0.016291     15.19 0.01 Y Y 
ASASSN-18ya                   2018hkq 10 05 47.84  -17 26 03.12  2018 10 15 IC 2541                   0.016598     15.36 0.06 Y Y 
ASASSN-18yf                   2018hme 09 35 39.43  -17 23 10.90  2018 10 20 MCG -03-25-010            0.014123     15.52 0.05 Y Y 
ZTF18acbvgqw                  2018htt 03 06 02.90  -15 36 41.69  2018 10 31 NGC 1209                  0.008673     13.96 0.02 Y Y 
ZTF18acbujhw                  2018hrt 02 38 27.85  +29 45 32.44  2018 10 31 UGC 02122                 0.016945     17.28 0.02 Y N 
ASASSN-18yq                   2018hsa 21 15 01.03  -47 12 37.40  2018 11 01 NGC 7038                  0.016471     15.60 0.01 Y Y 
ATLAS18zek                    2018ilu 23 33 20.98   04 48 34.66  2018 11 12 uncataloged               0.01807      15.35 0.01 Y Y 
                              2018imd 12 48 24.95  -05 47 39.20  2018 11 14 NGC 4697                  0.00414      13.91 0.05 Y Y 
                              2018isq 03 16 50.60  +80 47 04.50  2018 11 20 NGC 1184                  0.007599     15.94 0.01 Y Y 
ZTF18acqqyah                  2018iuu 11 27 21.22  +59 37 48.26  2018 11 21 UGC 06452                 0.017051     15.39 0.01 Y Y 
ZTF18acrdlrp                  2018jaj 10 29 52.36  +20 40 09.71  2018 11 25 SDSS J102952.29+204009.3  0.019411     15.44 0.01 Y Y 
ASASSN-18aai                  2018jeo 09 04 36.840 -19 47 08.30  2018 11 28 ESO 564- G 014            0.018653     15.91 0.01 Y Y 
Gaia18drb                     2018jjd 04 24 20.050 -31 59 14.78  2018 12 03 MRSS 420-017372           0.0256       15.84 0.02 Y N 
ASASSN-18aay                  2018jky 03 26 01.930 -17 33 48.02  2018 12 05 NGC 1329                  0.01458      15.33 0.01 Y Y 
PS18bzo                       2018jmo 06 51 20.470  45 38 41.10  2018 12 06 2MASX J06512361+4538445   0.0209       16.51 0.02 Y N 
ATLAS18bbdt                   2018jov 08 00 07.140  58 42 34.95  2018 12 08 SBS 0755+588              0.019213     16.06 0.01 Y Y 
ASASSN-18abr                  2018jwi 06 18 39.283 -54 28 14.84  2018 12 14 WISEA J061839.31-542813.9 0.015457     15.02 0.01 Y Y 
ZTF18aczeesl                  2018kmu 14 41 32.924 +48 12 14.42  2018 12 20 SDSS J144132.85+481214.9  0.0297       16.34 0.02 Y N 
                              2019np  10 29 21.960 +29 30 38.40  2019 01 09 NGC 3254                  0.00452      13.38 0.01 Y Y 
ATLAS19bfk                    2019so  12 42 36.430 -40 44 47.06  2019 01 14 NGC 4622                  0.014567     16.66 0.01 Y N 
PSN J140216.0-533228.8                14 02 16.0   -53 32 28.8   2019 01 21 ESO 174- G 005            0.01257      16.23 0.01 Y Y 
ATLAS19ltg                    2019gbx 12 50 02.804 -14 46 00.23  2019 05 29 MCG -02-33-017            0.013059     14.82 0.01 Y N 
ATLAS19nkr                    2019hxc 11 35 22.843 -21 42 54.91  2019 06 21 ESO 571- G 006            0.012158     16.44 0.03 Y N 
ASASSN-19qw                   2019knt 10 35 50.419 -34 16 22.04  2019 07 03 ESO 375- G 070            0.012826     14.87 0.02 Y N 
ASASSN-19qr                   2019khf 11 41 27.641 -38 38 03.62  2019 07 03 TOLOLO 00091              0.013756     15.15 0.02 Y N 
Gaia19ded                     2019ltt 07 15 43.300 -71 55 10.02  2019 07 24 6dF J0715407-715525       0.017779     15.66 0.01 N N 
DLT19n                        2019swh 07 22 09.108 -29 13 35.44  2019 10 06 ESO 428- G 023            0.010124     14.86 0.04 Y N 
                              2020ue  12 42 46.780  02 39 34.20  2020 01 12 NGC 4636                  0.003129     12.18 0.01 Y N 


==> anc/table4.txt <==
Table 4: Light-Curve Parameters from SNooPy Template Fitting
================================================================================
Byte-by-byte Description of file: apjsac50b7t4_mrt.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label      Explanations
--------------------------------------------------------------------------------
   1- 22 A22    ---     SN         SN identifier (1)
  24- 30 F7.2   d       tpeakB-MM  max_model B band maximum date -2457000
  32- 35 F4.2   mag   e_tpeakB-MM  Uncertainty in tpeakB-MM
  37- 40 F4.2   ---     sBV-MM     max_model color-stretch parameter
  42- 45 F4.2   ---   e_sBV-MM     Uncertainty in sBV-MM
  47- 51 F5.2   mag     Bpeak-MM   ? max_model B band magnitude at peak
  53- 56 F4.2   mag   e_Bpeak-MM   ? Uncertainty in Bpeak-MM
  58- 62 F5.2   mag     gpeak-MM   ? max_model g band magnitude at peak
  64- 67 F4.2   mag   e_gpeak-MM   ? Uncertainty in gpeak-MM
  69- 73 F5.2   mag     Vpeak-MM   max_model V band magnitude at peak
  75- 78 F4.2   mag   e_Vpeak-MM   Uncertainty in Vpeak-MM
  80- 84 F5.2   mag     rpeak-MM   ? max_model r band magnitude at peak
  86- 89 F4.2   mag   e_rpeak-MM   ? Uncertainty in rpeak-MM
  91- 95 F5.2   mag     ipeak-MM   ? max_model i band magnitude at peak
  97-100 F4.2   mag   e_ipeak-MM   ? Uncertainty in ipeak-MM
 102-108 F7.2   d       tpeakB-M2  ? EBV_model2 B band maximum date -2457000
 110-113 F4.2   d     e_tpeakB-M2  ? Uncertainty in tpeakB-M2
 115-118 F4.2   ---     sBV-M2     ? EBV_model2 color-stretch parameter
 120-123 F4.2   ---   e_sBV-M2     ? Uncertainty in sBV-M2
 125-129 F5.2   mag     E(B-V)-M2  ? EBV_model2 host galaxy E(B-V) 
 131-134 F4.2   mag   e_E(B-V)-M2  ? Uncertainty in E(B-V)-M2
 136-140 F5.2   mag     mu-M2      ? EBV_model2 distance modulus
 142-145 F4.2   mag   e_mu-M2      ? Uncertainty in mu-M2
 147-148 A2     ---     Cat        Category (2)
--------------------------------------------------------------------------------
Note (1): The SN name adopts the IAU name when available or otherwise the
          survey name.  All the IAU and survey names are available in Table 1.
Note (2): The supernovae are categorized into different groups according to 
          their data coverage in terms of both wavelength and phase, and how 
          well they are fitted  by the template light curves:
    C0 = Good data coverage and fitting results.
    C1 = Only ASAS-SN V band data are available. SNooPy EBV_model2 fitting is 
         not feasible due to lack of multi-color coverage to derive host 
         extinction. max_model fitting has been performed, yielding reasonable 
         results of the peak times and magnitudes though the derived sBV 
         should be used with caution.
    C2 = Only a small number ({~<} 3) of epochs with available multi-band data. 
         Some of the supernovae only have multi-band light curves close to 
         the B-band peak, which makes it challenging to derive the decline 
         rate (or the light-curve width). Similarly with C1, max model fitting 
         gives credible results of peak times and magnitudes while the sBV 
         parameters should be used with caution. EBV_model2 fitting is 
         performed for these targets, but the fitting results have large 
         uncertainties owing to inadequate coverages.
    C3 = The first available multi-band data point obtained {~>} 30 d after 
         the estimated B band peak. The light-curve parameters from both 
         max_model and EBV_model2 should be used with caution.
    C4 = Decent light-curve coverage but not well-fitted by SNooPy templates. 
         Therefore, the best-fit parameters, especially those from EBV_model2,
         should not be trusted.
--------------------------------------------------------------------------------
ASASSN-15aj              36.22 0.25 0.75 0.04 15.01 0.04            14.77 0.02 14.77 0.03 15.15 0.03   36.29 0.22 0.74 0.04  0.13 0.04 33.22 0.05 C2 
ASASSN-15ak              38.15 0.31 0.95 0.06 14.80 0.08            14.70 0.01 14.76 0.05 15.29 0.09   38.02 0.14 0.95 0.03  0.09 0.01 33.64 0.04 C2 
ASASSN-15db              76.37 0.30 0.86 0.05                       14.55 0.03                                                                    C1 
ASASSN-15eb              82.57 0.74 1.02 0.09 15.89 0.06            15.82 0.05 15.79 0.04 16.35 0.08   82.38 0.75 1.02 0.07 -0.04 0.05 34.65 0.10 C2 
2015F                   107.60 0.21 0.86 0.02                       13.31 0.02                                                                    C1 
2015bp                  113.10 0.13 0.71 0.02                       13.90 0.01                                                                    C0 
ASASSN-15ga             116.66 0.15 0.45 0.02 15.77 0.05            15.08 0.03 15.10 0.02 15.28 0.03  116.59 0.18 0.46 0.02  0.14 0.06 32.95 0.05 C0 
ASASSN-15go             125.14 0.53 0.60 0.21 16.42 0.13            16.04 0.09 15.91 0.44 16.38 0.21  125.84 0.69 0.71 0.15  0.12 0.12 34.27 0.24 C2 
ASASSN-15hf             137.71 0.16 1.00 0.02                       14.27 0.02                                                                    C1 
ASASSN-15hx             152.12 0.04 1.06 0.01 13.33 0.01            13.37 0.01 13.42 0.01 14.04 0.01  152.04 0.05 1.01 0.01 -0.03 0.01 32.54 0.02 C0 
ASASSN-15jo             169.29 0.06 0.58 0.01 15.69 0.01            15.30 0.02 15.41 0.01 15.79 0.01  169.32 0.11 0.57 0.01  0.01 0.02 33.72 0.02 C0 
ASASSN-15kg             182.30 0.77 0.61 0.11 15.48 0.17            15.16 0.05                        182.31 0.76 0.61 0.11  0.16 0.21 33.37 0.22 C0 
ASASSN-15kp             189.69 0.18 0.98 0.01 15.53 0.01            15.48 0.01                        189.69 0.18 0.97 0.01  0.02 0.01 34.45 0.04 C0 
ASASSN-15kx             195.91 1.52 1.24 0.24                       16.14 0.06                                                                    C1 
ASASSN-15lp             188.29 2.89 1.12 0.15 14.90 0.22            15.01 0.14                        188.35 2.38 1.12 0.14 -0.18 0.19 34.50 0.33 C0 
PSN J11492548-0507138   216.48 0.08 0.84 0.01 13.29 0.02            13.26 0.01                        216.48 0.08 0.84 0.01  0.01 0.02 32.26 0.04 C0 
ASASSN-15mc             217.08 0.74 1.51 0.10 15.55 0.02            15.10 0.02                        217.05 0.74 1.49 0.10  0.07 0.18 33.81 0.19 C2 
2015aw                  225.40 0.44 0.91 0.06                       15.57 0.04                                                                    C1 
ASASSN-15ml             210.62 2.84 0.78 0.06 17.51 0.34            16.83 0.17                        210.72 2.72 0.77 0.06  0.55 0.16 34.22 0.22 C2 
ASASSN-15od             257.22 0.23 0.86 0.04 15.51 0.05            15.45 0.03                        257.23 0.23 0.86 0.04  0.06 0.06 34.36 0.07 C0 
ASASSN-15oh             256.14 0.71 0.89 0.18                       16.15 0.06                                                                    C1 
ASASSN-15ol             259.94 0.45 1.04 0.09 15.93 0.06            15.77 0.05                        259.93 0.45 1.04 0.09  0.19 0.09 34.62 0.24 C2 
ASASSN-15pl             288.16 0.68 1.10 0.07 15.26 0.11            15.17 0.04 15.34 0.05 15.93 0.08  288.11 0.72 1.12 0.05 -0.01 0.05 34.48 0.08 C0 
ASASSN-15pz             307.87 0.09 1.37 0.01 14.26 0.01            14.25 0.01 14.45 0.01 14.90 0.01  308.07 0.14 1.34 0.01 -0.13 0.01 33.64 0.02 C4 
ASASSN-15qc             300.88 0.17 0.99 0.01 15.93 0.02            15.56 0.01 15.57 0.01 16.18 0.02  299.37 0.23 1.19 0.02  0.21 0.02 34.47 0.04 C0 
2015ao                  308.30 0.15 0.40 0.02 17.52 0.03            16.90 0.02 16.91 0.03 17.12 0.04  308.27 0.15 0.38 0.02  0.03 0.03 34.69 0.06 C0 
2015dc                  293.54 2.45 0.98 0.27 15.33 0.22            15.30 0.24 15.63 0.33 16.07 0.35  296.23 2.08 0.63 0.20 -0.17 0.08 33.97 0.55 C0 
ASASSN-15rq             325.25 0.10 1.19 0.02 15.49 0.01            15.47 0.01 15.60 0.01 16.03 0.02  325.24 0.14 1.14 0.03  0.02 0.02 34.72 0.04 C0 
ASASSN-15rw             329.63 0.25 1.13 0.05 15.62 0.03            15.54 0.03 15.60 0.03 16.07 0.03  329.54 0.25 1.13 0.04  0.00 0.02 34.46 0.05 C0 
PSN J21312375+4336312   336.14 1.30 1.18 0.05 17.35 0.15            16.80 0.08 16.77 0.05 16.97 0.04  334.37 3.04 1.13 0.09  0.09 0.14 34.85 0.16 C0 
ASASSN-15so             347.16 0.38 0.86 0.03 13.96 0.09            13.86 0.02 13.97 0.06 14.56 0.07  347.36 0.46 0.84 0.03  0.03 0.05 32.84 0.08 C0 
2015ar                  352.92 0.17 0.73 0.03 15.39 0.02            15.26 0.01 15.44 0.02 15.91 0.03  352.67 0.24 0.74 0.02 -0.06 0.02 34.14 0.04 C0 
PSN J21505094-7020289   360.06 0.08 0.86 0.01 15.56 0.02            15.14 0.01 15.08 0.01 15.44 0.02  360.11 0.09 0.85 0.01  0.40 0.02 33.44 0.02 C0 
ASASSN-15ti             364.81 0.13 0.80 0.02 16.28 0.02            16.07 0.02 16.06 0.01 16.46 0.02  364.80 0.12 0.79 0.02  0.07 0.02 34.53 0.03 C0 
2015bd                  346.56 0.33 1.06 0.03 15.35 0.06            15.19 0.02 15.23 0.04 15.76 0.04  346.41 0.34 1.07 0.03  0.12 0.03 34.13 0.06 C0 
ASASSN-15uh             387.63 0.17 1.22 0.03 15.57 0.03            15.30 0.03 15.34 0.02 15.77 0.03  387.60 0.16 1.23 0.03  0.08 0.02 34.05 0.04 C0 
ASASSN-15ut             392.12 0.36 0.77 0.03 16.85 0.06            16.37 0.04 16.31 0.03 16.53 0.05  392.42 0.42 0.72 0.05  0.42 0.07 34.39 0.09 C4 
2016A                   392.57 0.75 0.90 0.16 17.75 0.08            16.83 0.04 16.64 0.07 17.01 0.09  390.70 1.69 1.19 0.18  0.72 0.13 34.70 0.21 C0 
2016F                   406.65 0.33 0.97 0.06                       15.26 0.03                                                                    C0 
2016adp                 406.76 0.21 0.23 0.02                       17.03 0.08                                                                    C1 
2016W                   419.46 0.48 0.63 0.10                       16.01 0.03                                                                    C1 
2016adi                 432.67 0.76 0.84 0.02 15.48 0.07            15.35 0.05 15.43 0.04 15.91 0.07  432.53 0.33 0.84 0.01  0.04 0.02 34.22 0.02 C0 
2016adn                 428.41 1.06 1.02 0.06 16.26 0.06            16.12 0.05 16.21 0.04 16.70 0.08  428.28 0.55 1.02 0.04 -0.02 0.02 34.99 0.04 C0 
2016asf                 465.22 0.27 0.82 0.04                       15.72 0.02                                                                    C0 
2016aue                 423.35 5.33 0.78 0.22 15.00 0.11            14.80 0.13 14.93 0.16 15.45 0.20  423.22 1.56 0.73 0.05 -0.07 0.05 33.54 0.13 C0 
2016bfu                 471.37 0.12 0.46 0.01 16.25 0.02            15.60 0.01 15.62 0.02 15.78 0.02  471.28 0.15 0.46 0.02  0.14 0.03 33.39 0.05 C0 
2016blc                 489.88 0.13 1.05 0.01 14.73 0.01            14.74 0.01 14.90 0.01 15.54 0.01  489.68 0.15 1.07 0.01 -0.07 0.01 34.11 0.02 C0 
2016bln                 500.34 0.47 1.04 0.07                       16.01 0.04                                                                    C1 
2016bry                 508.91 0.27 0.79 0.04                       15.77 0.02                                                                    C1 
2016bsa                 505.97 1.05 0.97 0.10                       15.99 0.06                                                                    C0 
2016dxv                 510.96 0.82 1.26 0.12                       16.17 0.03                                                                    C0 
2016cbx                 513.88 0.18 1.00 0.03 16.67 0.03            16.54 0.03 16.61 0.02 17.28 0.03  513.63 0.25 1.10 0.05  0.08 0.02 35.71 0.05 C0 
2016ccz                 538.96 0.33 0.85 0.04 15.29 0.14            15.43 0.02 15.29 0.08 15.82 0.10  538.72 0.36 0.87 0.04  0.20 0.11 34.12 0.19 C0 
2016cmn                 537.30 0.54 1.04 0.08                       16.02 0.05                                                                    C0 
2016coj                 549.08 0.07 0.90 0.01                       13.01 0.01                                                                    C1 
2016cqz                 552.80 0.32 0.85 0.04 15.15 0.07            14.91 0.03 14.89 0.06 15.37 0.12  552.74 0.30 0.85 0.04  0.16 0.07 33.43 0.08 C0 
2016cvn                 556.58 1.33 0.79 0.13                       16.38 0.09 15.95 0.17 16.23 0.17  556.55 1.32 0.87 0.09  0.87 0.17 33.75 0.28 C2 
2016cyl                 560.27 2.36 0.96 0.23 17.00 0.51            16.53 0.16 16.10 0.09 15.92 0.19  559.69 3.60 0.88 0.21  0.49 0.41 33.43 0.43 C0 
2016daj                 592.48 0.19 1.00 0.03 16.62 0.03            16.52 0.02 16.63 0.02 17.18 0.03  592.28 0.21 1.02 0.03 -0.03 0.02 35.55 0.04 C0 
2016eiy                 608.76 0.17 0.95 0.04 14.61 0.08            14.23 0.02 14.24 0.06 14.76 0.12  608.50 0.21 0.94 0.03  0.25 0.05 32.65 0.08 C0 
2016ekg                 610.29 0.05 0.97 0.01 15.09 0.01            15.07 0.01 15.20 0.01 15.77 0.01  610.29 0.05 0.98 0.01  0.01 0.01 34.27 0.01 C0 
2016ekt                 603.56 0.09 1.03 0.01 14.78 0.01            14.71 0.01 14.79 0.01 15.42 0.01  603.34 0.11 1.06 0.01  0.04 0.01 33.90 0.02 C0 
2016euj                 619.57 0.09 0.84 0.01 15.40 0.02            15.36 0.01 15.51 0.01 16.05 0.02  619.58 0.09 0.83 0.01 -0.04 0.02 34.49 0.02 C0 
2016fej                 637.33 0.04 1.02 0.01 13.97 0.01            13.91 0.01 14.07 0.01 14.68 0.01  637.48 0.05 1.01 0.01 -0.01 0.01 33.13 0.01 C0 
2016fff                 630.45 0.07 0.70 0.01 15.06 0.01            14.93 0.01 14.96 0.01 15.43 0.01  630.47 0.07 0.70 0.01  0.04 0.01 33.61 0.02 C0 
2016fnr                 640.70 0.85 0.84 0.02 15.24 0.07            15.03 0.04 15.13 0.03 15.56 0.04  640.16 0.91 0.85 0.02  0.10 0.05 33.83 0.06 C0 
2016fob                 631.71 0.46 1.06 0.04 16.38 0.08            16.10 0.02 16.19 0.04 16.61 0.07  631.64 0.51 1.05 0.03  0.02 0.02 34.80 0.04 C0 
2016gfk                 645.83 0.36 0.86 0.03 17.36 0.07            16.78 0.02 16.56 0.04 16.75 0.07  645.85 0.37 0.86 0.02  0.68 0.02 34.49 0.03 C0 
2016gfr                 657.25 0.14 1.06 0.02 15.41 0.03            15.28 0.03 15.37 0.02 15.90 0.02  657.18 0.15 1.08 0.03 -0.0  0.02 34.27 0.04 C0 
2016hsc                 666.79 0.23 1.03 0.03 15.18 0.08            15.06 0.02 15.11 0.05 15.67 0.08  666.67 0.22 1.03 0.02  0.05 0.02 34.00 0.05 C0 
2016gou                 666.47 0.74 0.99 0.03 16.11 0.06            15.84 0.05 15.86 0.03 16.22 0.07  666.66 0.30 0.97 0.01  0.20 0.01 34.38 0.02 C0 
2016gsb                 672.68 0.08 0.99 0.01 14.59 0.01            14.42 0.01 14.50 0.02 15.13 0.01  672.28 0.11 1.18 0.02  0.05 0.02 33.61 0.03 C0 
2016gsn                 671.65 0.07 1.03 0.01 15.29 0.01            15.09 0.01 15.18 0.01 15.64 0.01  671.56 0.09 1.04 0.01 -0.01 0.01 33.88 0.02 C0 
2016gtr                 669.12 0.27 1.10 0.04 15.66 0.02            15.59 0.01 15.70 0.02 16.34 0.03  669.00 0.26 1.12 0.04 -0.01 0.02 34.82 0.05 C0 
2016gwl                 627.62 0.39 1.07 0.02 14.25 0.02            14.23 0.02 14.42 0.03 15.01 0.03  626.69 0.45 1.19 0.01 -0.18 0.02 33.70 0.03 C3 
2016gxp                 685.94 0.19 1.22 0.02 15.21 0.02            14.85 0.01 14.80 0.01 15.07 0.02  686.09 0.06 1.21 0.02  0.29 0.02 33.23 0.03 C4 
2016hht                 683.31 0.66 0.92 0.02 15.61 0.06            15.59 0.04 15.67 0.03 16.26 0.07  683.27 0.19 0.92 0.01  0.00 0.01 34.67 0.02 C0 
2016iil                 684.41 0.89 0.92 0.04 16.80 0.07            16.62 0.05 16.68 0.03 17.24 0.07  683.90 0.55 0.95 0.03  0.10 0.02 35.50 0.03 C0 
2016hmo                 676.77 0.46 1.10 0.05 17.80 0.05            16.85 0.03 16.60 0.04 16.70 0.04  676.57 0.50 1.09 0.05  0.91 0.04 34.29 0.08 C0 
2016hli                 697.01 0.09 0.70 0.01 17.48 0.02            16.78 0.01 16.58 0.01 16.64 0.01  696.95 0.12 0.69 0.01  0.19 0.02 33.91 0.02 C0 
2016hnk                 692.09 0.31 0.49 0.02 19.02 0.09            17.55 0.03 17.35 0.03 17.58 0.03  693.24 0.98 1.02 0.10  1.08 0.06 34.95 0.11 C4 
2016hpw                 703.63 0.11 1.01 0.02 16.08 0.02            15.96 0.01 16.02 0.01 16.60 0.02  703.57 0.12 1.01 0.02  0.07 0.01 34.92 0.02 C0 
2016hvl                 710.60 0.17 1.19 0.02 16.06 0.02            15.45 0.02 15.40 0.02 15.67 0.03  710.51 0.20 1.18 0.02  0.16 0.03 33.36 0.05 C0 
2016huh                 699.91 0.20 0.78 0.01 17.24 0.02            16.82 0.01 16.70 0.01 16.99 0.02  699.94 0.19 0.78 0.01  0.27 0.02 34.79 0.02 C0 
2016igr                 726.33 0.19 1.01 0.01 15.39 0.02            15.30 0.02 15.45 0.01 16.07 0.01  726.04 0.23 1.03 0.02  0.00 0.01 34.55 0.03 C0 
2016ins                 722.99 0.31 0.83 0.02 16.89 0.03            16.58 0.02 16.55 0.02 17.00 0.03  722.94 0.32 0.83 0.02  0.26 0.02 35.06 0.04 C0 
2016ipf                 728.33 0.26 0.83 0.01 16.78 0.02            16.70 0.02 16.75 0.02 17.28 0.02  728.31 0.26 0.83 0.01  0.06 0.02 35.59 0.03 C0 
2016itd                 733.77 1.21 0.99 0.03 15.65 0.10            15.42 0.08 15.50 0.08 16.12 0.11  733.05 0.80 1.00 0.02  0.15 0.03 34.37 0.08 C0 
2016ito                 721.55 0.55 1.23 0.02 15.67 0.03            15.64 0.02 15.84 0.02 16.39 0.03  721.70 0.49 1.22 0.02 -0.11 0.02 35.03 0.03 C0 
2016iuh                 738.04 0.65 0.68 0.03 15.59 0.07            15.40 0.04 15.49 0.03 15.87 0.07  738.09 0.25 0.67 0.02  0.02 0.04 34.09 0.04 C0 
2016jae                 751.28 0.19 0.53 0.01 17.40 0.03            16.79 0.01 16.80 0.01 17.15 0.02  750.36 0.30 0.57 0.02  0.18 0.03 34.90 0.03 C0 
2016jab                 749.91 0.21 1.08 0.02 16.10 0.01            15.95 0.01 16.01 0.01 16.54 0.01  749.71 0.21 1.09 0.02 -0.02 0.01 34.85 0.02 C0 
2017ae                  769.49 1.57 1.42 0.25                       16.41 0.05                                                                    C1 
2017jl                  784.79 0.10 1.08 0.02 15.05 0.01            14.94 0.01 15.03 0.01 15.52 0.02  784.78 0.11 1.07 0.02  0.06 0.01 33.93 0.03 C0 
2017yv                  795.62 0.12 1.00 0.01 15.85 0.02            15.59 0.02 15.62 0.02 16.15 0.02  795.55 0.15 1.02 0.02  0.16 0.01 34.40 0.03 C0 
2017atv                 801.11 0.89 0.80 0.03 17.16 0.08            16.59 0.03 16.52 0.04 16.85 0.08  800.74 0.53 0.82 0.02  0.20 0.03 34.52 0.04 C0 
2017aut                 792.85 0.94 1.13 0.06 17.63 0.08            17.10 0.05 16.91 0.05             792.84 0.48 1.13 0.04  0.50 0.05 35.09 0.09 C0 
2017awk                 808.37 0.16 0.93 0.01 16.07 0.02            15.74 0.01 15.77 0.01 16.27 0.02  808.14 0.20 0.94 0.01  0.20 0.01 34.35 0.03 C0 
2017azw                 817.03 0.10 1.09 0.02 15.00 0.02            14.98 0.01 15.14 0.01 15.77 0.01  817.00 0.11 1.09 0.02 -0.09 0.01 34.31 0.03 C0 
2017bkc                 811.96 0.28 1.02 0.02 17.21 0.02            16.62 0.02 16.53 0.02 16.84 0.02  810.50 0.37 1.18 0.03  0.13 0.03 34.62 0.04 C0 
2017cav                 821.33 0.27 1.00 0.03 16.58 0.05            16.31 0.01 16.36 0.03 16.79 0.06  820.91 0.32 1.02 0.02  0.02 0.01 34.91 0.02 C0 
2017bzc                 826.54 0.28 1.12 0.02 12.39 0.02            12.29 0.01 12.47 0.02 13.06 0.03  825.97 0.42 1.11 0.03  0.01 0.02 31.56 0.04 C3 
2017cbr                 834.22 0.16 0.91 0.01 15.98 0.01            15.75 0.01 15.74 0.01 16.17 0.01  834.22 0.16 0.90 0.01  0.23 0.01 34.34 0.02 C0 
2017cbv                 840.66 0.05 1.19 0.01 11.77 0.01            11.70 0.01 11.78 0.01 12.23 0.01  840.79 0.06 1.08 0.01 -0.02 0.01 30.56 0.02 C0 
2017cfd                 844.03 0.06 0.93 0.01 14.94 0.01            14.78 0.01 14.82 0.01 15.34 0.01  844.04 0.06 0.93 0.01  0.16 0.01 33.63 0.02 C0 
2017ckq                 851.31 0.05 0.96 0.01 14.38 0.01            14.33 0.01 14.42 0.01 14.93 0.01  851.24 0.07 0.95 0.01  0.02 0.01 33.31 0.01 C0 
2017cjr                 847.36 0.08 0.91 0.01 15.08 0.01            15.06 0.01 15.11 0.01 15.62 0.02  847.34 0.08 0.91 0.01  0.02 0.01 34.00 0.02 C0 
2017cts                 856.80 0.13 0.95 0.01 15.81 0.02            15.72 0.01 15.81 0.01 16.35 0.01  856.77 0.13 0.94 0.01  0.07 0.01 34.73 0.02 C0 
2017kdz                 846.93 0.50 0.53 0.06 17.03 0.11            16.49 0.06 16.46 0.07 16.61 0.12  846.66 0.50 0.54 0.06  0.08 0.05 34.24 0.22 C0 
2017cze                 857.02 0.21 0.53 0.02 16.08 0.03            15.77 0.02 15.86 0.02 16.25 0.03  856.85 0.39 0.51 0.04 -0.16 0.07 34.25 0.06 C0 
2017cyy                 870.87 0.05 0.98 0.01 14.95 0.01            14.74 0.01 14.77 0.01 15.25 0.01  870.85 0.07 0.98 0.01 -0.01 0.01 33.38 0.02 C0 
2017daf                 860.77 0.42 0.77 0.02 15.89 0.03            15.79 0.02 15.86 0.02 16.40 0.03  860.56 0.39 0.78 0.02  0.03 0.02 34.68 0.03 C0 
2017dei                 869.26 0.15 0.70 0.01 16.72 0.02            16.38 0.02 16.35 0.01 16.74 0.02  869.23 0.15 0.71 0.01  0.17 0.02 34.67 0.02 C0 
2017dhr                 870.46 0.69 1.10 0.08 17.58 0.12            16.20 0.03 15.67 0.06 15.52 0.09  870.53 0.59 1.08 0.05  1.47 0.04 32.51 0.08 C0 
2017dit                 881.50 0.12 0.88 0.01 15.98 0.02            15.85 0.02 15.85 0.02 16.53 0.02  881.56 0.17 0.88 0.02  0.10 0.02 34.77 0.04 C0 
2017dps                 882.44 0.09 0.75 0.01 14.85 0.01            14.77 0.01 14.87 0.01 15.38 0.01  882.42 0.09 0.75 0.01 -0.05 0.01 33.65 0.02 C0 
2017drh                 891.00 0.10 0.88 0.01 17.10 0.02            15.71 0.02 15.13 0.01 14.93 0.02  890.95 0.10 0.88 0.01  1.46 0.02 31.79 0.03 C0 
2017dzs                 860.51 6.07 0.93 0.24 15.38 0.15            15.33 0.18 15.53 0.25 16.10 0.28  855.40 6.20 1.18 0.22 -0.17 0.17 34.93 0.42 C3 
2017eck                 899.86 0.28 1.14 0.03 16.43 0.02            16.20 0.01 16.23 0.01 16.70 0.01  899.61 0.19 1.18 0.02 -0.0  0.02 34.95 0.03 C0 
2017ebm                 887.23 1.23 0.39 0.05 18.38 0.15            17.42 0.10 17.44 0.07 17.44 0.10  886.84 1.28 0.41 0.04  0.24 0.08 34.79 0.09 C0 
2017edu                 856.31 1.47 0.77 0.45                       16.87 0.18                                                                    C1 
2017egb                 906.48 0.11 0.80 0.01 15.79 0.02            15.68 0.01 15.70 0.01 16.14 0.02  906.50 0.11 0.80 0.01  0.09 0.02 34.37 0.02 C0 
2017ejb                 911.40 0.07 0.47 0.01 15.88 0.02            15.37 0.01 15.32 0.01 15.57 0.02  911.39 0.09 0.47 0.01  0.05 0.02 33.18 0.03 C0 
2017ejw                 912.17 0.11 0.85 0.01 15.54 0.02            15.53 0.01 15.63 0.01 16.19 0.02  912.16 0.11 0.84 0.01 -0.03 0.01 34.59 0.02 C0 
2017ekr                 913.88 0.14 0.83 0.01 16.10 0.03            15.95 0.02 15.98 0.02 16.52 0.02  913.83 0.14 0.83 0.01  0.02 0.02 34.73 0.03 C0 
2017emq                 917.27 0.08 0.85 0.01 14.39 0.01            14.13 0.01 14.14 0.02 14.68 0.02  917.35 0.11 0.84 0.02  0.23 0.02 32.78 0.04 C0 
2017enx                 918.42 0.33 0.70 0.02 14.09 0.03            13.82 0.02 13.80 0.02 14.16 0.02  918.33 0.29 0.70 0.02  0.01 0.03 32.08 0.03 C0 
2017erv                 924.79 0.25 1.13 0.04 16.02 0.03            15.69 0.02 15.74 0.03 16.33 0.02  923.72 0.39 1.26 0.03  0.01 0.03 34.67 0.04 C0 
2017erp                 935.24 0.08 1.03 0.01 13.77 0.01            13.49 0.01 13.51 0.01 14.00 0.04  935.17 0.09 1.03 0.01  0.19 0.01 32.16 0.02 C0 
2017ezd                 941.78 0.11 0.89 0.01 15.83 0.02            15.73 0.02 15.76 0.02 16.13 0.02  941.87 0.16 0.88 0.02  0.13 0.03 34.34 0.04 C0 
2017evn                 935.14 0.14 1.08 0.03 15.46 0.02            15.34 0.02 15.48 0.02 16.09 0.03  935.25 0.16 1.09 0.03  0.04 0.02 34.55 0.05 C0 
2017exo                 936.88 0.11 1.10 0.02 16.70 0.01            16.25 0.01 16.18 0.01 16.60 0.01  936.80 0.13 1.11 0.02  0.13 0.01 34.49 0.03 C0 
2017fbj                 944.46 0.19 0.91 0.03 16.20 0.03            15.92 0.03 16.00 0.05 16.57 0.07  944.44 0.24 0.91 0.03  0.07 0.03 34.53 0.10 C0 
2017ffv                 956.99 0.09 0.94 0.01 15.58 0.02            15.23 0.02 15.21 0.01 15.67 0.03  956.96 0.10 0.94 0.01  0.29 0.02 33.72 0.03 C0 
2017fgc                 961.00 0.15 1.08 0.01 13.84 0.01 14.11 0.04 13.57 0.01 13.63 0.01 14.26 0.01  959.97 0.12 1.19 0.02  0.15 0.02 32.57 0.03 C0 
2017fvl                 971.65 0.84 0.88 0.04 16.49 0.06            15.99 0.04 15.87 0.04 16.17 0.07  971.26 0.47 0.88 0.03  0.07 0.02 33.73 0.03 C0 
2017fzy                 979.69 0.12 0.61 0.01 16.42 0.02            15.89 0.01 15.84 0.01 16.14 0.02  979.53 0.18 0.62 0.02  0.20 0.03 33.83 0.03 C0 
2017fzw                 988.89 0.06 0.62 0.01 14.24 0.01            13.78 0.01 13.74 0.01 14.22 0.02  988.95 0.08 0.60 0.01  0.19 0.02 31.95 0.03 C0 
2017gah                 985.66 0.13 0.62 0.01 15.00 0.01 15.07 0.05 14.56 0.01 14.48 0.01 14.89 0.02  985.66 0.07 0.63 0.01  0.23 0.02 32.69 0.02 C0 
2017ghu                 984.92 0.65 0.93 0.02 17.79 0.07            16.99 0.05 16.74 0.05 17.04 0.06  982.61 1.00 1.18 0.05  0.15 0.05 34.68 0.07 C0 
2017gjn                1004.38 0.19 0.99 0.01 15.17 0.01 15.17 0.03 15.05 0.01 15.14 0.01 15.63 0.01 1004.28 0.12 0.99 0.01 -0.03 0.01 33.91 0.02 C0 
2017glq                1016.13 0.06 0.91 0.01 14.32 0.01 14.39 0.01 14.25 0.01 14.34 0.01 14.82 0.01 1016.00 0.05 0.92 0.01  0.06 0.01 33.21 0.01 C0 
2017glx                1009.96 0.61 1.09 0.02 14.70 0.02 14.85 0.04 14.51 0.01 14.56 0.02 15.05 0.03 1009.92 0.12 1.09 0.02  0.09 0.01 33.34 0.03 C0 
2017grw                1017.93 0.11 0.75 0.01 15.53 0.02            15.46 0.01 15.47 0.01 15.95 0.02 1017.94 0.12 0.76 0.01  0.03 0.02 34.20 0.02 C0 
2017guu                1026.69 0.36 1.13 0.07 17.03 0.09 17.16 0.06 16.60 0.03 16.60 0.06 17.02 0.05 1024.83 1.24 1.26 0.05 -0.38 0.06 34.93 0.09 C0 
2017gxq                1029.69 0.22 1.00 0.02 14.11 0.06 14.36 0.10 14.05 0.04 14.20 0.03 14.72 0.06 1029.72 0.20 0.99 0.01  0.05 0.01 33.19 0.02 C0 
2017gup                1021.58 1.61 1.42 0.09 17.31 0.10 17.76 0.11 16.86 0.07 16.90 0.05 17.13 0.08 1021.57 1.50 1.43 0.06 -0.21 0.09 35.17 0.07 C0 
2017guh                1022.37 0.16 0.87 0.01 15.23 0.03 15.27 0.03 15.12 0.02 15.18 0.02 15.65 0.03 1022.11 0.23 0.89 0.02  0.13 0.02 33.96 0.04 C0 
2017haf                1034.64 0.12 0.92 0.01 15.48 0.01 15.55 0.02 15.34 0.01 15.40 0.01 16.01 0.02 1034.50 0.15 0.92 0.01  0.09 0.01 34.28 0.02 C0 
2017hgz                1044.80 0.10 0.82 0.01 15.26 0.02 15.31 0.02 15.13 0.01 15.17 0.01 15.66 0.02 1044.76 0.12 0.83 0.01  0.11 0.02 33.92 0.02 C0 
2017hjw                1056.23 0.07 1.02 0.01 16.25 0.01 16.26 0.02 15.90 0.01 15.87 0.01 16.32 0.01 1056.15 0.08 1.03 0.01  0.23 0.01 34.40 0.02 C0 
2017hjy                1056.16 0.12 0.96 0.01 15.59 0.02 15.72 0.02 15.40 0.01 15.45 0.01 16.01 0.02 1056.19 0.14 0.97 0.01  0.11 0.01 34.24 0.03 C0 
2017hle                1050.64 0.11 0.39 0.01 17.89 0.02 17.63 0.04 16.97 0.02 16.86 0.02 16.96 0.02 1050.55 0.15 0.36 0.01  0.20 0.03 34.21 0.05 C0 
2017hoq                1061.86 0.13 1.06 0.02 16.04 0.02 16.10 0.01 15.93 0.01 16.05 0.02 16.70 0.02 1061.55 0.28 1.09 0.03 -0.03 0.02 35.15 0.04 C0 
2017hou                1056.19 0.22 1.07 0.03 18.23 0.02 18.00 0.07 17.46 0.01 17.21 0.01 17.46 0.02 1056.06 0.27 1.12 0.03  0.69 0.02 35.11 0.04 C0 
2017hpa                1066.76 0.09 1.01 0.01 15.60 0.02 15.61 0.05 15.37 0.01 15.38 0.01 15.85 0.02 1066.73 0.08 1.01 0.01  0.09 0.01 33.99 0.02 C0 
2017igf                1085.38 0.51 0.57 0.01 14.89 0.01 14.67 0.04 14.59 0.01 14.50 0.01 14.87 0.01 1085.40 0.06 0.58 0.01  0.11 0.02 32.76 0.02 C0 
2017iji                1082.15 0.81 0.92 0.01 15.19 0.02 15.29 0.05 14.93 0.02 15.02 0.02 15.57 0.03 1078.97 0.46 1.10 0.03  0.14 0.02 34.00 0.04 C0 
2017isj                1094.31 0.17 1.07 0.02 15.88 0.02 16.21 0.03 15.63 0.01 15.77 0.02 16.39 0.02 1092.62 0.39 1.19 0.02  0.01 0.02 34.79 0.04 C0 
2017isq                1048.68 1.01 1.19 0.02 13.92 0.03 14.44 0.04 13.75 0.03 13.80 0.03 14.40 0.07 1047.89 0.97 1.47 0.03 -0.40 0.04 33.61 0.04 C3 
2017izu                1116.78 0.30 0.91 0.02 15.05 0.06 15.11 0.02 14.84 0.05 14.89 0.04 15.40 0.08 1116.20 0.27 0.94 0.01  0.14 0.01 33.58 0.02 C0 
2017iyb                1118.01 0.09 0.82 0.01 14.95 0.01 14.96 0.01 14.77 0.01 14.85 0.01 15.43 0.02 1117.44 0.15 0.86 0.01  0.12 0.01 33.63 0.02 C0 
2017iyw                1107.88 0.13 0.92 0.01 15.74 0.02 15.73 0.02 15.60 0.01 15.64 0.01 16.16 0.01 1107.99 0.17 0.91 0.01  0.14 0.01 34.46 0.02 C0 
2017jav                1118.42 0.53 0.64 0.01 16.02 0.01 15.87 0.10 15.80 0.01 15.86 0.01 16.22 0.01 1118.34 0.08 0.64 0.01  0.01 0.02 34.30 0.02 C0 
2017jdx                1119.57 0.16 0.95 0.01 15.95 0.02 15.92 0.02 15.81 0.01 15.98 0.02 16.53 0.02 1119.30 0.25 0.97 0.02  0.05 0.02 34.89 0.04 C0 
2018gl                 1138.94 0.04 0.64 0.01 16.32 0.01 16.39 0.02 16.14 0.01 16.23 0.01 16.60 0.01 1138.95 0.04 0.64 0.01 -0.01 0.01 34.73 0.01 C0 
2018gv                 1150.38 0.04 1.04 0.01 12.92 0.01            12.89 0.01 13.01 0.01 13.58 0.01 1150.37 0.04 1.04 0.01 -0.01 0.01 32.07 0.01 C0 
2018kp                 1160.40 0.08 0.95 0.01 16.73 0.02 16.55 0.02 16.05 0.01 15.84 0.01 16.18 0.01 1160.42 0.10 0.94 0.01  0.68 0.01 33.90 0.02 C0 
2018pv                 1164.77 0.05 0.51 0.01 13.28 0.02 12.99 0.01 12.65 0.02 12.55 0.02 12.90 0.02 1164.58 0.15 0.52 0.02  0.26 0.04 30.49 0.05 C0 
2018pc                 1165.23 0.05 0.85 0.01 15.44 0.02 15.34 0.01 15.05 0.01 14.98 0.01 15.28 0.01 1165.22 0.06 0.86 0.01  0.44 0.01 33.31 0.02 C0 
2018oh                 1163.33 0.05 1.01 0.01 14.31 0.01 14.43 0.01 14.31 0.01 14.46 0.01 15.02 0.01 1163.24 0.05 1.03 0.01 -0.03 0.01 33.57 0.01 C0 
2018vw                 1178.03 0.12 1.13 0.02 15.39 0.01 15.48 0.02 15.42 0.01 15.64 0.02 16.27 0.02 1178.14 0.13 1.13 0.02 -0.11 0.01 34.93 0.03 C0 
2018xx                 1184.91 0.07 0.80 0.01 14.51 0.02 14.58 0.01 14.43 0.02 14.50 0.02 15.00 0.02 1184.83 0.06 0.81 0.01 -0.03 0.01 33.25 0.02 C0 
2018yu                 1195.24 0.04 0.98 0.01 14.02 0.01 14.06 0.01 13.95 0.01 14.05 0.02 14.50 0.01 1195.06 0.05 0.99 0.01 -0.02 0.01 32.85 0.01 C0 
2018zz                 1190.72 0.07 0.65 0.01 15.15 0.02 14.99 0.01 14.95 0.01 14.98 0.01 15.39 0.02 1190.83 0.08 0.64 0.01 -0.0  0.02 33.44 0.02 C0 
2018apo                1223.02 0.14 1.09 0.03 15.52 0.03 15.54 0.01 15.27 0.03 15.34 0.03 15.75 0.03 1223.08 0.15 1.20 0.03  0.12 0.02 34.11 0.04 C0 
2018aoz                1222.91 0.03 0.83 0.01 12.90 0.01 12.93 0.01 12.87 0.01 12.97 0.01 13.55 0.02 1222.94 0.05 0.82 0.01 -0.09 0.01 31.87 0.02 C0 
2018aqi                1223.06 0.11 0.78 0.01 15.77 0.03 15.72 0.02 15.53 0.02 15.57 0.02 16.08 0.04 1223.06 0.12 0.80 0.01  0.12 0.02 34.17 0.03 C0 
2018ast                1214.52 0.75 0.38 0.02 17.36 0.08 17.17 0.07 16.33 0.06 16.43 0.05 16.41 0.07 1214.82 0.53 0.40 0.02  0.21 0.04 34.00 0.06 C0 
2018aye                1243.85 0.01 1.06 0.01 15.76 0.01 15.90 0.01 15.72 0.01 15.88 0.01 16.49 0.01 1243.74 0.09 1.07 0.01 -0.04 0.01 35.03 0.02 C0 
2018big                1265.40 0.08 1.11 0.02 15.98 0.01 15.95 0.02 15.79 0.01 15.83 0.01 16.39 0.01 1265.28 0.09 1.14 0.02  0.15 0.01 34.77 0.02 C0 
2018brz                1259.95 0.36 1.08 0.06 16.50 0.05 16.37 0.04 16.14 0.07 16.14 0.05 16.60 0.09 1257.68 0.98 1.26 0.04  0.03 0.05 34.98 0.05 C0 
2018bta                1267.66 0.32 0.95 0.01 15.79 0.02 16.13 0.13 15.43 0.02 15.39 0.02 15.72 0.02 1267.55 0.29 0.94 0.02  0.30 0.02 33.69 0.04 C0 
2018cnj                1277.96 0.75 0.90 0.02 17.78 0.07 17.46 0.14 17.16 0.05 16.85 0.03 16.93 0.06 1277.95 0.32 0.90 0.01  0.45 0.02 34.30 0.02 C0 
2018chl                1272.67 0.98 0.25 0.03 18.01 0.16 17.36 0.11 17.06 0.09 17.12 0.04 17.14 0.08 1273.49 0.64 0.27 0.04 -0.01 0.16 34.31 0.07 C0 
2018cqj                1294.53 0.28 0.62 0.05 16.54 0.07 16.53 0.05 16.16 0.05 16.13 0.04 16.56 0.09 1294.22 0.37 0.66 0.03  0.20 0.05 34.42 0.04 C0 
2018cqw                1301.01 0.04 0.96 0.01 14.57 0.01 14.56 0.01 14.40 0.01 14.46 0.01 14.96 0.01 1301.00 0.04 0.96 0.01  0.03 0.01 33.21 0.01 C0 
2018ctv                1294.41 0.14 0.44 0.01 17.45 0.02 17.06 0.05 16.67 0.02 16.68 0.02 16.85 0.02 1294.31 0.18 0.44 0.02  0.20 0.03 34.34 0.04 C0 
2018cuh                1305.29 0.08 0.93 0.01 15.06 0.01 15.12 0.01 15.03 0.01 15.13 0.01 15.71 0.02 1305.24 0.11 0.93 0.01 -0.04 0.01 34.09 0.02 C0 
2018cuw                1305.15 2.29 1.35 0.24            16.54 0.08 16.55 0.06                                                                    C1 
2018dda                1313.75 0.14 1.01 0.02 15.59 0.03 15.73 0.02 15.22 0.02 15.30 0.02 15.71 0.03 1313.03 0.17 1.07 0.02  0.27 0.02 34.00 0.03 C0 
2018eay                1328.67 0.11 1.17 0.02 17.51 0.01 17.11 0.09 16.67 0.01 16.51 0.01 16.62 0.01 1328.72 0.15 1.13 0.02  0.80 0.02 34.34 0.03 C0 
2018ebk                1330.24 0.07 0.91 0.01 16.92 0.01 16.36 0.03 16.26 0.01 16.08 0.01 16.32 0.01 1330.25 0.05 0.90 0.01  0.25 0.01 33.79 0.01 C0 
2018enc                1345.05 0.12 1.11 0.03 16.07 0.02 16.04 0.03 15.95 0.02 16.05 0.02 16.67 0.02 1344.89 0.15 1.14 0.03 -0.05 0.02 35.08 0.04 C0 
2018eov                1341.00 0.18 1.19 0.02 15.68 0.02 16.00 0.03 15.42 0.02 15.47 0.02 15.93 0.02 1340.97 0.19 1.19 0.02  0.01 0.02 34.16 0.03 C0 
2018eqq                1339.71 0.19 1.06 0.01 15.49 0.02 15.58 0.03 15.30 0.01 15.40 0.01 15.94 0.01 1339.48 0.23 1.08 0.02 -0.0  0.01 34.26 0.02 C0 
2018feb                1363.01 0.04 0.96 0.01 15.31 0.01 15.39 0.01 15.21 0.01 15.28 0.01 15.82 0.01 1363.02 0.04 0.96 0.01  0.07 0.01 34.16 0.01 C0 
2018fhw                1357.95 0.08 0.52 0.01 16.70 0.01 16.68 0.06 16.36 0.01 16.31 0.01 16.65 0.01 1357.93 0.08 0.51 0.01  0.04 0.02 34.50 0.02 C0 
2018fop                1366.21 0.23 1.06 0.02 15.61 0.03 15.73 0.02 15.54 0.02 15.65 0.02 16.28 0.03 1365.77 0.05 1.13 0.02 -0.04 0.02 34.79 0.03 C0 
2018fpm                1356.36 0.32 0.95 0.03 17.81 0.09 17.02 0.04 16.40 0.05 15.91 0.04 15.83 0.07 1355.18 0.36 0.96 0.01  1.41 0.02 32.88 0.03 C0 
2018fnq                1372.94 0.18 1.10 0.03 15.78 0.03 15.88 0.02 15.68 0.02 15.80 0.02 16.31 0.03 1373.62 0.19 1.08 0.02  0.07 0.01 34.77 0.03 C0 
2018fuk                1377.41 0.13 0.92 0.01 15.91 0.01 15.92 0.02 15.71 0.01 15.72 0.01 16.23 0.02 1377.39 0.14 0.92 0.01  0.13 0.01 34.40 0.02 C0 
2018ghb                1382.68 0.12 0.62 0.01 14.83 0.02 14.72 0.02 14.44 0.02 14.46 0.02 14.81 0.02 1382.69 0.11 0.65 0.01  0.09 0.01 32.64 0.02 C0 
2018htw                1416.60 0.53 0.89 0.04 16.03 0.26 16.05 0.04 15.85 0.04 15.76 0.19 16.35 0.13 1416.38 0.55 0.88 0.03  0.20 0.06 34.29 0.17 C3 
2018hib                1415.33 0.07 0.89 0.01 15.27 0.01 15.31 0.01 15.19 0.01 15.26 0.01 15.67 0.02 1415.31 0.12 0.90 0.01  0.12 0.01 34.09 0.03 C0 
2018hkq                1414.24 0.39 0.91 0.03 15.67 0.08 15.56 0.03 15.36 0.06 15.40 0.06 16.26 0.09 1412.89 0.59 1.14 0.12  0.02 0.08 34.82 0.18 C0 
2018hme                1413.61 0.41 0.77 0.03 15.90 0.09 15.85 0.02 15.52 0.05 15.57 0.04 15.99 0.09 1413.54 0.81 0.76 0.02  0.13 0.03 34.00 0.05 C0 
2018htt                1439.63 0.08 0.73 0.01 14.01 0.02 13.98 0.01 13.96 0.02 14.10 0.02 14.62 0.02 1439.28 0.14 0.73 0.01 -0.10 0.03 32.96 0.03 C0 
2018hrt                1431.88 0.24 0.88 0.01 18.20 0.07 17.87 0.09 17.28 0.02 16.88 0.02 16.98 0.02 1431.81 0.24 0.88 0.01  0.88 0.03 34.27 0.04 C0 
2018hsa                1432.18 0.12 0.97 0.01 15.82 0.02 15.79 0.01 15.60 0.01 15.63 0.02 16.06 0.03 1432.17 0.22 0.97 0.02  0.23 0.01 34.30 0.03 C0 
2018ilu                1450.35 0.16 1.09 0.02 15.48 0.01 15.46 0.01 15.35 0.01 15.48 0.01 16.10 0.01 1449.71 0.18 1.13 0.02 -0.01 0.01 34.56 0.02 C0 
2018imd                1405.57 0.89 1.19 0.05 13.84 0.05            13.91 0.05 14.61 0.05 14.52 0.11 1405.00 0.00 0.90 0.07 -0.07 0.04 32.82 0.24 C3 
2018isq                1449.62 0.57 0.42 0.01 16.93 0.02 16.53 0.07 15.94 0.01 15.84 0.02 15.97 0.02 1449.80 0.17 0.39 0.02  0.16 0.04 33.02 0.04 C0 
2018iuu                1459.32 0.09 0.94 0.01 15.50 0.01 15.40 0.02 15.39 0.01 15.53 0.01 16.12 0.02 1459.14 0.11 0.95 0.01  0.05 0.01 34.52 0.02 C0 
2018jaj                1463.13 0.55 1.07 0.01 15.53 0.01 15.53 0.04 15.44 0.01 15.56 0.01 16.26 0.01 1463.05 0.12 1.09 0.02  0.01 0.01 34.73 0.03 C0 
2018jeo                1455.03 0.15 1.04 0.01 16.13 0.01 16.10 0.01 15.91 0.01 15.95 0.01 16.41 0.01 1454.86 0.15 1.05 0.01  0.04 0.01 34.60 0.02 C0 
2018jjd                1470.29 0.15 1.15 0.03 15.79 0.03 15.78 0.02 15.84 0.02 15.97 0.02 16.59 0.02 1470.34 0.11 1.14 0.02 -0.09 0.01 35.24 0.02 C0 
2018jky                1469.66 0.05 0.71 0.01 15.47 0.02 15.57 0.01 15.33 0.01 15.38 0.01 15.80 0.02 1469.72 0.04 0.71 0.01  0.03 0.01 34.00 0.02 C0 
2018jmo                1474.05 0.03 0.78 0.01 16.89 0.02 16.83 0.04 16.51 0.02 16.51 0.01 16.97 0.02 1473.58 0.35 0.79 0.02  0.19 0.02 34.91 0.03 C0 
2018jov                1475.38 0.05 1.00 0.01 16.26 0.01 16.26 0.03 16.06 0.01 16.09 0.01 16.62 0.01 1475.39 0.06 1.01 0.01  0.17 0.01 34.88 0.02 C0 
2018jwi                1479.57 0.07 0.93 0.01 15.07 0.01 15.11 0.01 15.02 0.01 15.09 0.01 15.59 0.02 1479.60 0.07 0.94 0.01  0.03 0.01 33.99 0.01 C0 
2018kmu                1481.73 0.29 1.27 0.02 16.46 0.03 16.34 0.03 16.34 0.02 16.47 0.02 17.18 0.02 1481.36 0.41 1.29 0.03 -0.10 0.02 35.78 0.04 C0 
2019np                 1510.61 0.03 0.99 0.01 13.48 0.01 13.45 0.01 13.38 0.01 13.49 0.01 14.00 0.01 1510.47 0.05 1.00 0.01  0.10 0.01 32.44 0.01 C0 
2019so                 1507.35 0.07 0.41 0.01 17.24 0.02 16.80 0.03 16.66 0.01 16.63 0.01 16.84 0.03 1507.24 0.08 0.43 0.01 -0.01 0.02 34.36 0.03 C0 
PSN J140216.0-533228.8 1512.90 0.15 1.21 0.01 17.01 0.01 16.90 0.02 16.23 0.01 16.05 0.01 16.09 0.01 1513.20 0.15 1.13 0.02  0.41 0.01 33.52 0.03 C0 
2019gbx                1647.78 0.05 0.83 0.01 14.83 0.01 14.92 0.01 14.82 0.01 14.94 0.01 15.47 0.01 1647.85 0.05 0.82 0.01 -0.07 0.01 33.88 0.02 C0 
2019hxc                1663.67 0.26 1.00 0.02 16.77 0.03 16.63 0.04 16.44 0.03 16.37 0.02 16.95 0.03 1662.40 0.28 1.19 0.03  0.26 0.03 35.17 0.05 C0 
2019knt                1683.81 0.12 1.07 0.03 14.90 0.03 14.93 0.02 14.87 0.02 14.97 0.02 15.51 0.03 1683.30 0.06 1.14 0.01 -0.02 0.01 34.04 0.02 C0 
2019khf                1680.76 0.11 1.00 0.01 15.29 0.02 15.32 0.01 15.15 0.02 15.19 0.02 15.84 0.03 1680.89 0.12 1.02 0.02  0.04 0.02 34.12 0.04 C0 
2019ltt                1687.43 0.24 1.16 0.01 15.93 0.02            15.66 0.01 15.77 0.01 16.25 0.02 1687.59 0.31 1.14 0.02  0.02 0.02 34.48 0.03 C0 
2019swh                1745.65 0.25 0.87 0.02 15.15 0.05 15.33 0.02 14.86 0.04 14.87 0.04 15.40 0.06 1745.45 0.32 0.89 0.03  0.21 0.04 33.19 0.13 C0 
2020ue                 1873.75 0.49 0.75 0.01 12.21 0.01 12.15 0.03 12.18 0.01 12.28 0.01 12.75 0.01 1873.73 0.03 0.73 0.01 -0.06 0.01 31.09 0.01 C0 


==> anc/table5.txt <==
Table 5: Light-Curve Parameters From Gaussian Process Fitting
================================================================================
--------------------------------------------------------------------------------
   Bytes Format Units   Label    Explanations
--------------------------------------------------------------------------------
   1- 22 A22    ---     SN       SN identifier (1)
  24- 29 F6.1   d       tmaxB    ? B band maximum date -2457000 
  31- 33 F3.1   d     e_tmaxB    ? Uncertainty in tmaxB
  35- 39 F5.2   mag     Bpeak    ? B band magnitude at peak 
  41- 44 F4.2   mag   e_Bpeak    ? Uncertainty in Bpeak  
  46- 49 F4.2   mag     DelBm15  ? B band post-peak decline rate
  51- 54 F4.2   mag   e_DelBm15  ? Uncertainty in DelBm15
  56- 61 F6.1   d       tmaxV    ? V band maximum date -2457000 
  63- 65 F3.1   d     e_tmaxV    ? Uncertainty in tmaxV
  67- 71 F5.2   mag     Vpeak    ? V band magnitude at peak
  73- 76 F4.2   mag   e_Vpeak    ? Uncertainty in Vpeak  
  78- 81 F4.2   mag     DelVm15  ? V band post-peak decline rate
  83- 86 F4.2   mag   e_DelVm15  ? Uncertainty in DelVm15
--------------------------------------------------------------------------------
Note (1): The SN name adopts the IAU name when available or otherwise the 
          survey name.  All the IAU and survey names are available in Table 1.
--------------------------------------------------------------------------------
ASASSN-15aj                                              37.9 0.5 14.76 0.02 0.93 0.07 
ASASSN-15db                                              77.0 0.3 14.51 0.02 0.83 0.06 
2015F                                                   108.4 0.6 13.33 0.02 0.74 0.04 
2015bp                                                  112.7 0.3 13.90 0.01 0.82 0.03 
ASASSN-15hf                                             138.9 0.5 14.26 0.02 0.68 0.05 
ASASSN-15hx             151.5 0.2 13.29 0.01            153.1 0.5 13.37 0.01 0.63 0.04 
ASASSN-15jo             169.0 0.7 15.69 0.02 1.87 0.09                                 
ASASSN-15kp             188.5 1.2 15.52 0.03 0.90 0.13  188.9 1.7 15.53 0.05 0.51 0.09 
ASASSN-15pl                                             290.5 0.9 15.16 0.03 0.73 0.06 
ASASSN-15pz             307.2 0.6 14.24 0.02 0.67 0.06  307.2 0.6 14.26 0.01 0.39 0.04 
ASASSN-15qc             299.4 0.7 15.86 0.02 1.01 0.08  303.4 0.5 15.60 0.01 0.72 0.03 
2015ao                  307.4 0.6 17.52 0.03 1.84 0.16  310.2 0.2 16.87 0.02 1.49 0.06 
ASASSN-15rq             324.9 0.3 15.45 0.01 0.93 0.05  326.1 0.4 15.46 0.01 0.61 0.04 
ASASSN-15rw             330.7 0.8 15.65 0.05 1.00 0.14  332.0 0.9 15.59 0.04 0.62 0.08 
2015ar                  351.1 1.2 15.45 0.04 1.25 0.16  354.3 0.6 15.28 0.03 0.93 0.07 
PSN J21505094-7020289   360.4 0.5 15.56 0.03 1.39 0.07  362.1 0.4 15.17 0.02 0.81 0.03 
ASASSN-15ti             365.2 0.8 16.26 0.06 1.53 0.12                                 
2015bd                                                  348.5 0.7 15.19 0.02 0.65 0.05 
ASASSN-15uh             387.0 1.4 15.57 0.07 0.85 0.19  389.3 1.4 15.24 0.06 0.57 0.16 
ASASSN-15ut                                             392.4 0.5 16.32 0.03 1.03 0.17 
2016bfu                 471.0 0.4 16.21 0.03 1.91 0.09  473.1 0.4 15.63 0.03 1.24 0.04 
2016blc                 490.1 0.9 14.71 0.03 0.96 0.10  491.0 0.8 14.74 0.03 0.64 0.06 
2016bln                                                 502.0 0.8 16.01 0.04 0.67 0.08 
2016cbx                 513.4 1.3 16.69 0.06 0.92 0.19  516.1 1.0 16.52 0.06 0.74 0.10 
2016ccz                                                 540.5 0.5 15.44 0.03 0.79 0.07 
2016coj                                                 549.7 0.3 13.01 0.01 0.70 0.02 
2016daj                 593.1 1.0 16.58 0.07 1.12 0.14  593.6 1.6 16.57 0.05 0.67 0.13 
2016ekg                 610.3 0.3 15.03 0.03 1.12 0.07  611.3 0.5 15.07 0.02 0.66 0.05 
2016ekt                 602.0 1.2 14.77 0.02 0.81 0.11  605.0 0.2 14.72 0.01 0.66 0.02 
2016euj                 619.7 0.3 15.35 0.02 1.39 0.05  620.5 0.3 15.33 0.01 0.82 0.03 
2016fej                 636.1 0.4 13.90 0.02 0.93 0.06  638.0 0.5 13.93 0.02 0.62 0.04 
2016fff                 630.3 0.3 15.03 0.02 1.77 0.06  632.1 0.3 14.90 0.02 0.98 0.05 
2016fob                                                 633.5 1.3 16.15 0.02 0.62 0.07 
2016gfk                                                 646.9 0.9 16.77 0.03 0.84 0.08 
2016gsb                 672.1 0.5 14.52 0.03 1.13 0.08  674.4 0.6 14.45 0.03 0.66 0.06 
2016gsn                 672.3 0.5 15.25 0.02 1.09 0.06  672.9 0.3 15.08 0.01 0.68 0.03 
2016gtr                 667.1 1.4 15.61 0.02 0.89 0.12  670.8 0.6 15.58 0.02 0.69 0.06 
2016gxp                 685.7 0.6 15.10 0.02 1.07 0.07  688.5 0.8 14.87 0.02 0.61 0.06 
2016hli                 696.3 0.5 17.47 0.03 1.58 0.08  698.0 0.7 16.82 0.03 0.87 0.06 
2016hpw                 703.4 0.3 16.02 0.02 1.04 0.04  705.3 0.3 15.97 0.01 0.70 0.03 
2016hvl                 710.9 0.6 15.95 0.04 1.17 0.07  714.0 0.9 15.49 0.03 0.67 0.05 
2016huh                                                 700.4 1.0 16.86 0.03 0.78 0.09 
2016igr                 726.9 0.4 15.31 0.02 1.16 0.05  728.1 0.5 15.32 0.02 0.69 0.04 
2016ins                 724.1 0.8 16.89 0.03 1.50 0.23  725.4 0.9 16.58 0.02 0.89 0.09 
2016ipf                 728.0 0.5 16.76 0.02 1.35 0.08  727.9 1.2 16.74 0.03 0.65 0.08 
2016jab                 749.5 0.8 16.06 0.02 0.93 0.08  751.5 0.5 15.97 0.02 0.64 0.04 
2017jl                  784.9 0.3 15.01 0.02 0.99 0.06  786.6 0.4 14.94 0.02 0.63 0.06 
2017yv                  795.7 0.6 15.74 0.04 1.15 0.09  797.2 0.6 15.59 0.04 0.72 0.07 
2017awk                 808.4 0.5 16.03 0.02 1.22 0.06  810.5 0.6 15.79 0.02 0.73 0.05 
2017azw                 817.4 0.5 14.99 0.02 0.94 0.07  817.7 0.4 14.95 0.02 0.65 0.04 
2017bkc                                                 813.3 1.0 16.66 0.02 0.57 0.08 
2017cav                                                 820.2 1.6 16.32 0.02 0.53 0.09 
2017cbr                 834.7 0.4 15.96 0.02 1.31 0.07  836.1 0.6 15.78 0.02 0.77 0.06 
2017cbv                 840.8 0.4 11.73 0.02 0.97 0.05  842.4 0.6 11.68 0.02 0.59 0.04 
2017cfd                 844.1 0.2 14.89 0.02 1.18 0.05  845.1 0.3 14.77 0.03 0.74 0.05 
2017ckq                 851.6 0.4 14.34 0.01 1.16 0.05  852.9 0.4 14.35 0.01 0.72 0.03 
2017cjr                 846.9 0.3 15.04 0.02 1.22 0.04  848.6 0.4 15.08 0.02 0.71 0.04 
2017cts                 858.0 0.5 15.79 0.04 1.35 0.06  859.4 0.7 15.79 0.02 0.73 0.05 
2017cze                                                 859.0 0.5 15.83 0.02 1.02 0.05 
2017cyy                 870.1 0.4 14.84 0.03 1.09 0.07  871.4 0.6 14.74 0.03 0.60 0.06 
2017dei                 868.7 0.7 16.69 0.03 1.71 0.12  871.3 0.6 16.43 0.02 1.01 0.07 
2017dit                 881.4 0.3 15.90 0.02 1.43 0.07  883.4 0.4 15.88 0.02 0.79 0.08 
2017dps                 882.4 0.3 14.81 0.03 1.64 0.05  884.1 0.5 14.81 0.03 0.84 0.05 
2017drh                 891.5 0.4 17.11 0.03 1.33 0.07  892.5 0.4 15.76 0.03 0.76 0.05 
2017egb                 906.5 0.3 15.72 0.03 1.62 0.07  907.8 0.4 15.68 0.01 0.84 0.04 
2017ejb                 911.0 0.1 15.83 0.02 2.04 0.04  913.2 0.2 15.38 0.01 1.30 0.03 
2017ejw                 912.5 0.3 15.51 0.03 1.45 0.06  913.7 0.3 15.55 0.03 0.86 0.05 
2017ekr                 914.5 1.6 16.15 0.07 1.43 0.40  915.9 1.7 15.99 0.06 0.95 0.34 
2017emq                 917.5 0.3 14.41 0.02 1.36 0.05  919.9 0.5 14.17 0.02 0.73 0.05 
2017enx                 917.4 1.4 14.05 0.05 1.67 0.19  920.1 1.5 13.83 0.05 0.93 0.18 
2017erv                 923.8 0.7 15.89 0.02 1.04 0.09  927.2 0.5 15.67 0.02 0.72 0.04 
2017erp                 934.7 1.7 13.69 0.04 1.03 0.21  936.7 1.6 13.52 0.03 0.65 0.10 
2017ezd                 942.1 0.4 15.79 0.02 1.35 0.07  942.5 0.4 15.73 0.02 0.78 0.04 
2017evn                 936.1 1.4 15.40 0.05 1.02 0.16  936.9 1.1 15.34 0.02 0.67 0.09 
2017exo                 937.4 0.8 16.70 0.03 0.96 0.09  938.8 0.6 16.24 0.03 0.69 0.04 
2017fbj                 944.6 0.5 16.22 0.03 1.18 0.09  947.6 0.6 15.95 0.04 0.71 0.08 
2017ffv                 956.1 1.2 15.49 0.07 1.13 0.14  957.7 1.1 15.22 0.04 0.73 0.08 
2017fgc                 958.8 0.2 13.76 0.01 1.02 0.03  963.1 0.5 13.55 0.01 0.72 0.02 
2017fzy                 978.7 0.9 16.32 0.02 1.84 0.14  983.2 1.4 15.97 0.02 1.08 0.11 
2017fzw                 987.8 0.2 14.21 0.02 1.71 0.03  990.1 0.4 13.85 0.02 0.88 0.05 
2017gah                 984.9 0.2 15.03 0.03 1.72 0.06  987.4 0.3 14.57 0.02 0.98 0.05 
2017gjn                1004.6 0.3 15.14 0.01 1.05 0.03 1005.1 0.4 15.06 0.01 0.65 0.03 
2017glq                1016.2 0.3 14.29 0.01 1.23 0.04 1016.8 0.4 14.28 0.01 0.68 0.04 
2017glx                1009.8 0.6 14.69 0.03 0.89 0.07 1012.2 0.7 14.53 0.02 0.71 0.04 
2017grw                1017.5 0.4 15.59 0.02 1.51 0.06 1019.0 0.4 15.51 0.02 0.80 0.04 
2017guh                1022.0 0.6 15.20 0.03 1.36 0.12 1024.2 0.5 15.18 0.01 0.74 0.04 
2017haf                1034.8 0.2 15.46 0.01 1.19 0.03 1035.8 0.3 15.35 0.01 0.75 0.02 
2017hgz                1044.3 0.3 15.21 0.01 1.46 0.05 1046.1 0.4 15.18 0.02 0.77 0.04 
2017hjw                1056.0 0.3 16.21 0.02 0.97 0.03 1057.0 0.3 15.90 0.01 0.63 0.03 
2017hjy                1056.2 0.3 15.54 0.02 1.21 0.05 1057.7 0.4 15.45 0.01 0.66 0.03 
2017hle                1049.3 0.5 17.93 0.01 1.70 0.07 1053.1 0.2 16.99 0.02 1.37 0.03 
2017hoq                1061.2 1.3 16.03 0.04 0.89 0.12 1063.8 0.6 15.95 0.02 0.70 0.04 
2017hou                1056.5 0.9 18.22 0.02 0.94 0.10 1057.5 0.5 17.47 0.02 0.64 0.06 
2017hpa                1065.8 0.5 15.51 0.02 1.05 0.06 1068.7 0.5 15.39 0.01 0.72 0.03 
2017igf                1085.0 0.2 14.87 0.02 1.87 0.05 1086.4 0.2 14.59 0.01 1.05 0.03 
2017iji                1081.7 0.9 15.16 0.02 1.26 0.10 1084.0 0.8 15.02 0.02 0.74 0.06 
2017isj                1092.9 1.3 15.81 0.03 0.99 0.16 1096.7 0.5 15.59 0.04 0.74 0.05 
2017iyb                1117.4 0.6 14.91 0.01 1.42 0.08 1119.7 0.4 14.82 0.02 0.82 0.04 
2017iyw                                                1109.1 1.2 15.62 0.02 0.76 0.08 
2017jav                1118.1 0.2 15.98 0.03 1.81 0.04 1119.3 0.3 15.80 0.01 0.96 0.03 
2017jdx                1119.0 0.4 15.93 0.02 1.07 0.05 1120.1 0.4 15.86 0.01 0.60 0.03 
2018gl                 1138.8 0.1 16.31 0.00 1.83 0.02 1140.3 0.1 16.14 0.00 1.08 0.01 
2018gv                 1149.6 0.7 12.91 0.03 0.84 0.08 1151.1 0.6 12.89 0.02 0.62 0.05 
2018kp                 1159.3 0.3 16.62 0.02 1.22 0.05 1161.6 0.4 16.09 0.01 0.66 0.03 
2018pv                 1163.9 0.4 13.27 0.03 1.85 0.08 1166.8 0.2 12.68 0.03 1.18 0.06 
2018pc                 1165.3 0.4 15.42 0.02 1.41 0.08 1166.5 0.4 15.08 0.01 0.77 0.04 
2018oh                 1163.2 0.3 14.29 0.01 0.99 0.04 1163.8 0.3 14.29 0.01 0.65 0.03 
2018vw                 1177.9 0.5 15.37 0.03 0.92 0.07 1179.4 0.6 15.44 0.02 0.62 0.04 
2018xx                 1183.9 0.3 14.46 0.02 1.37 0.05 1185.1 0.4 14.43 0.02 0.79 0.06 
2018yu                 1194.7 0.4 13.98 0.02 1.03 0.06 1195.8 0.4 13.94 0.01 0.67 0.04 
2018zz                 1190.7 0.2 15.10 0.02 1.91 0.03 1192.4 0.2 14.96 0.01 1.03 0.03 
2018apo                1223.6 0.7 15.50 0.03 0.93 0.09 1226.2 0.7 15.26 0.03 0.62 0.08 
2018aoz                1222.6 0.3 12.84 0.03 1.33 0.07 1223.1 0.3 12.84 0.02 0.79 0.04 
2018aqi                1223.1 0.3 15.81 0.03 1.48 0.06 1225.4 0.3 15.58 0.02 0.85 0.04 
2018aye                1243.9 0.5 15.70 0.02 1.04 0.06 1244.7 0.4 15.67 0.02 0.71 0.03 
2018big                1264.5 0.4 15.91 0.01 0.98 0.05 1266.1 0.5 15.80 0.01 0.60 0.04 
2018bta                                                1269.2 0.7 15.47 0.03 0.73 0.08 
2018cqw                1300.7 0.4 14.56 0.01 0.99 0.05 1301.6 0.4 14.45 0.01 0.62 0.03 
2018ctv                1294.3 0.6 17.42 0.03 2.00 0.07 1296.5 0.7 16.70 0.03 1.36 0.06 
2018cuh                1305.5 0.4 15.02 0.03 1.20 0.08 1306.3 0.3 15.03 0.02 0.67 0.05 
2018dda                1313.7 0.9 15.62 0.04 0.98 0.11 1315.6 0.8 15.29 0.03 0.67 0.06 
2018eay                1328.5 0.5 17.48 0.02 0.94 0.07 1330.6 0.8 16.69 0.02 0.63 0.05 
2018ebk                1330.2 0.4 16.88 0.03 1.26 0.05 1332.1 0.4 16.32 0.02 0.73 0.03 
2018enc                1345.5 1.3 16.10 0.04 0.89 0.13 1346.5 1.3 15.94 0.03 0.66 0.09 
2018eov                1342.4 0.9 15.65 0.03 1.04 0.12 1343.7 0.6 15.42 0.02 0.65 0.05 
2018eqq                                                1341.3 1.0 15.30 0.02 0.68 0.05 
2018feb                1362.4 0.3 15.26 0.02 1.11 0.05 1363.5 0.4 15.24 0.01 0.60 0.03 
2018fhw                1357.5 0.2 16.67 0.02 1.98 0.04 1360.3 0.3 16.37 0.02 1.22 0.04 
2018fop                                                1366.7 1.2 15.57 0.03 0.55 0.08 
2018fnq                1374.6 0.6 15.77 0.03 1.06 0.07 1375.0 0.7 15.69 0.02 0.65 0.05 
2018fuk                1377.1 0.4 15.87 0.01 1.20 0.06 1378.9 0.4 15.75 0.02 0.68 0.04 
2018ghb                1381.0 0.9 14.81 0.05 1.59 0.12 1384.4 0.7 14.53 0.03 0.97 0.07 
2018hib                1415.1 0.3 15.25 0.02 1.27 0.05 1416.2 0.4 15.22 0.01 0.74 0.03 
2018htt                1438.6 0.2 13.91 0.03 1.59 0.04 1439.5 0.3 13.91 0.03 0.85 0.04 
2018hrt                                                1433.8 0.5 17.32 0.02 0.82 0.06 
2018hsa                1432.3 0.4 15.78 0.02 1.14 0.07 1434.6 0.8 15.65 0.02 0.69 0.06 
2018ilu                1449.7 1.0 15.42 0.02 0.93 0.09 1451.9 0.6 15.36 0.01 0.62 0.04 
2018isq                1448.8 0.4 16.89 0.02 1.95 0.08 1451.8 0.2 16.00 0.01 1.30 0.04 
2018iuu                1459.8 0.3 15.48 0.02 1.21 0.04 1462.0 0.7 15.46 0.02 0.74 0.04 
2018jaj                1463.4 0.4 15.52 0.01 0.99 0.04 1464.6 0.4 15.41 0.01 0.70 0.03 
2018jeo                1454.7 1.0 16.07 0.02 1.04 0.11 1456.5 0.5 15.94 0.01 0.61 0.05 
2018jky                1469.0 0.2 15.39 0.03 1.69 0.06 1470.2 0.3 15.31 0.02 0.89 0.04 
2018jmo                                                1475.7 0.9 16.53 0.04 0.91 0.09 
2018jov                1475.2 0.4 16.21 0.02 1.10 0.05 1476.3 0.5 16.06 0.01 0.64 0.04 
2018jwi                1479.1 0.3 15.04 0.02 1.10 0.04 1480.4 0.4 15.04 0.02 0.69 0.04 
2018kmu                1480.9 1.4 16.42 0.06 0.88 0.18 1483.5 1.8 16.30 0.07 0.69 0.12 
2019np                 1509.6 0.5 13.42 0.02 1.00 0.05 1510.9 0.7 13.39 0.02 0.63 0.04 
2019so                 1507.2 0.2 17.21 0.02 1.96 0.04 1509.2 0.2 16.67 0.02 1.36 0.04 
PSN J140216.0-533228.8 1513.0 0.9 17.01 0.03 0.85 0.10 1515.2 0.8 16.26 0.02 0.59 0.06 
2019gbx                1647.0 0.3 14.80 0.03 1.24 0.06 1647.8 0.4 14.78 0.02 0.80 0.04 
2019hxc                1663.4 0.9 16.60 0.05 1.31 0.15 1665.7 1.5 16.44 0.04 0.73 0.08 
2019khf                1680.3 0.4 15.19 0.03 1.12 0.06 1681.8 0.6 15.20 0.03 0.63 0.05 
2020ue                 1873.5 0.2 12.22 0.01 1.51 0.04 1874.1 0.3 12.16 0.01 0.86 0.03 

